Intervention anchors and scientific verification in synthetic vascular predictive representations

Complete orthogonal predictive coordinates do not by themselves bind a latent direction to a named intervention. We present a mathematical and synthetic audit motivated by vascular device-vessel suitcordance. Capacity-matched least-squares predictors were exactly equivalent under complete fixed output transforms, whereas an anchor-only observer recovered interpretations only within the span of known perturbation signatures. Six three-dimensional configurations across 64 seeds gave a maximum paired prediction discrepancy of 6.7e-15 but a median untransported edit error of 1.513. Coordinate transport removed that error. Noisy and weak anchors constrained calibration stability, and changing the representation basis required recalibration or verified transport. Across 256 additional fits in dimensions 3-24, prediction equivalence persisted within 4.0e-15. We then evaluated nine deliberate runnable fault classes across 64 seeds. All 576 faulty executions completed, but each violated at least one reconstruction, prediction, delivered-edit or scope contract; all 320 valid control records passed. Repeating a faulty implementation gave exact self-agreement despite error against the separately computed simulator expectation. For one omitted-direction defect, probe coverage followed its analytic law, and rank-aware abstention protected unsupported interpretations. Scalar-noise experiments exposed both missed weak faults and excessive rejection under narrow relative tolerances. These controls provide an executable separation of prediction, semantic support and scientific acceptance. They are synthetic numerical audits, not clinical validation, neural JEPA-Anything replication, agent learning or patient treatment-effect estimation.

==> anc/MANIFEST_SHA256.txt <==
7fa04cd1851b81580620cdc56bea16788c845d65b081647e52b80efdbeba9b14  additional_controls.py
7738de69d409ee5a9bced4a41c03e37ca26a3556cfd678bffef9a6a378521eb8  analyze.py
544c0fb21f1d4b0ef6ff1ecbccfec44cb0c0050849dd7a425b10d8d90c143874  audit_expanded_independently.py
812bebee2102dfdd0568717f000e77da1ff0f26226617216585d99276928f38b  expanded_audit.py
e5d490ca4a358acad67515e405a7dcdc5a7c0210442f8c7721fcb976be5c5528  expanded_independent_audit.json
9f30dce4d6e112a5f101334b388b949bebb929456fce99bd13a559ee33d7df0f  expanded_protocol.json
bba5cd880bbcf18b62a35b63bcad63c1823b6c1241fa6bb8b4116282197239ca  figures/Figure1_audit_workflow.pdf
ced51bc33c2f2b035a66c98be90298b5972e53e813cc9405ec00e8ad95bf68e8  figures/Figure1_audit_workflow.png
ab441b1faf71c06e0ad483a477ace00a7bf881d990f4a1be839eb089ffbd0e22  figures/Figure2_rotation_controls.pdf
1e67205db599dfcfdd681e60fe4dee8a9384c98cbfb31ea4875ac4452ad210cd  figures/Figure2_rotation_controls.png
7c315d300009cf0a5d95604b824452ad2c38203ab45fc4f9c2c90db22cb8326d  figures/Figure3_anchor_span_and_noise.pdf
be288ea9e7b1f9da5bfea58f52cb71555134e44710d3899fbfd25ea5f6a7836f  figures/Figure3_anchor_span_and_noise.png
9250425d227059fd67394fc01129166a7ae24dec6258fa99be3f338ca628d359  figures/Figure4_conditioning_and_transfer.pdf
127e6707eb46329afa2d028b5def1002d72cd914d190d3ddb8b7c75371ca869e  figures/Figure4_conditioning_and_transfer.png
69d99453aa19d3a12814ec10aa7390be7f56b944cf3cb127d2f4bb4d51ca4a00  figures/Figure5_dimension_stress.pdf
68f8ae19bb2690711a4ae0d42b8163a8ecdc3896de51bf4bea2f2806cd86ee2b  figures/Figure5_dimension_stress.png
7fca3c67b114b06c5a72ea2f976e7ae2dcc601e9899bff137e9d9ded4c5b3c0b  figures/Figure6_verifier_contracts.pdf
d9c138e299d8a105b2f91c416665497785d3d7d6fc29e1804db97f6966532765  figures/Figure6_verifier_contracts.png
ac21f3a69cef0d4dd6ce6cd66320e41a4bd9fdeb3adebd91bf2c4489cee556f9  figures/Figure7_independent_probes.pdf
ed68ded1b0d866ea8f1696ec814818e66808d6a416aaf5ceb57bddfd47c0a238  figures/Figure7_independent_probes.png
fbe72177bde7541cc4d4c8dd85e8f0033129933a28148e5e895b53c7ca9995ac  figures/Figure8_tolerance_sensitivity.pdf
adf53d804ecf469f164526bdda26acac7fd549c8f468076146bb8fff6db5009a  figures/Figure8_tolerance_sensitivity.png
7068ee7a76f7d3f56e0aa8fe85c7ac6844cf1b7dbf2f42a7a02fc241fcd573c3  independent_audit.json
3bb6ae620fc89a4b91e355e0541467102fb1f1ed3497b55d0f1bd86cfee1e826  protocol.json
e55b3dafc9c035bfefdae933ab7dd4089970767465f65b6cc1fb271c336d4bf7  protocol_addendum.json
6c32981254420cc8627c45870accd7954f5a097cda8b05efe10e4bcb4a437b1e  results/additional_controls.csv
e0bddaa43253a723cdefc558d1d75579eeb43f848149d3a47bbe7458b243a9e5  results/additional_controls_summary.json
ef0f3f12dbafcc61eeb7783783c1f4988e872d383052436197c1cb95fc2c0674  results/anchor_conditioning.csv
9816b6cdd0c194dede6a051ff22c797e05d375b273655fb86aaaf9a7be1f4e92  results/angle_sweep.csv
8cddea447f4192e0a9a9742ec840aab33acdd254a2d6fd1f3b7efb2b8472dab1  results/basis_transfer.csv
0f9ac3b4f00028528128f975d42816e36123f082152e5a8896de6d98817d548a  results/correction_trace.json
e483452c5c8acd0e3e1558e3e79e2cc69e3cfc219d96fda6af9a888db50290e3  results/dimension_stress.csv
dad94c2a1271ddc4341b7cf8827e5ba97e202fc83b08803982b27605220da359  results/expanded_summary.json
2d205f426e4b06bd4bff3faa5ba57c2de3e67bdc1835618dcf241619c18efff5  results/independent_probe_coverage.csv
c25c0eb8ac825f6291fa8261fa5d93c97253a77a3a1219836604fc3c97fb271e  results/noisy_anchors.csv
126459d62dad10094a20a69eede44861b5366b76d11715b0d408f0d89b8d1aed  results/prediction_equivalence.csv
434cb6c0cbf5987abf6ed34b1e8cd09225a4d350b8029ecdd912b761838f4e55  results/random_basis_edits.csv
23ae12d071bc972e62c125dcbb792251d14197e79069edbdd0fc8836310bbc9b  results/rank_span.csv
f79574029f3aea47d9213aa5fe22936ed7059c21b20cabbb47f382459e8577b4  results/summary.json
f7034f6b31b8c27b169f42d0cd44499c8990f0595863845995c98e65374fd67e  results/tolerance_sensitivity.csv
d8c2c8b4cbb2a15a379b22862b608d1e0ad86d10a2883232c79ca6d76486b06e  results/verifier_mutations.csv


==> anc/README.txt <==
Compact public reproducibility package: executable analysis scripts, seed protocols,
seed-level results, and original figures. Generated NPZ observations are NOT included
in this public package. Regenerate observations using the scripts in the declared software
environment. No claim of universally byte-identical archive files across environments is made.
Run analyze.py, additional_controls.py and expanded_audit.py in this directory to regenerate
the original and expanded analysis. Check audit_expanded_independently.py for an independent
computational audit. Review protocol.json, protocol_addendum.json and expanded_protocol.json
for seeds and experiment specifications. Work on a copy because regeneration overwrites outputs.
The submitting authors separately retain the complete package containing all raw NPZ files.


==> anc/README_reproducibility.txt <==
Compact public reproducibility package: executable analysis scripts, seed protocols,
seed-level results, and original figures. Generated NPZ observations are NOT included
in this public package. Regenerate observations using the scripts in the declared software
environment. No claim of universally byte-identical archive files across environments is made.
Run analyze.py, additional_controls.py and expanded_audit.py in this directory to regenerate
the original and expanded analysis. Check audit_expanded_independently.py for an independent
computational audit. Review protocol.json, protocol_addendum.json and expanded_protocol.json
for seeds and experiment specifications. Work on a copy because regeneration overwrites outputs.
The submitting authors separately retain the complete package containing all raw NPZ files.


==> anc/additional_controls.py <==
from pathlib import Path
import numpy as np
import csv,json
ROOT=Path(__file__).resolve().parent
rows=[]
qs={'identity':np.eye(3),'signed_permutation':np.array([[0,0,-1.],[1.,0,0],[0,-1.,0]])}
for fname in sorted((ROOT/'synthetic_data').glob('regime_*_seed_*.npz')):
    z=np.load(fname); d=np.column_stack([z['x'],z['a'],np.ones(len(z['x']))])
    w=np.linalg.lstsq(d,z['y'],rcond=None)[0]
    for label,q in {**qs,'random':z['Q']}.items():
        wq=np.column_stack([np.linalg.lstsq(d,(z['y']@q)[:,k],rcond=None)[0] for k in range(3)])
        # y column = F x + G a + b. Row coefficients are F.T and G.T.
        f=w[:3].T; g=w[3:6].T; b=w[6]
        fq=(wq@q.T)[:3].T; gq=(wq@q.T)[3:6].T; bq=(wq@q.T)[6]
        x=z['x_test'][:16].copy(); xq=x.copy(); maxroll=0.
        for step in range(10):
            a=z['a_test'][16*step:16*(step+1)]
            x=x@f.T+a@g.T+b; xq=xq@fq.T+a@gq.T+bq
            maxroll=max(maxroll,float(np.max(np.abs(x-xq))))
        rows.append({'file':fname.name,'basis':label,
              'coefficient_max_error':float(np.max(np.abs(wq-w@q))),
              'action_response_max_error':float(np.max(np.abs(gq-g))),
              'ten_step_prediction_max_error':maxroll})
with (ROOT/'results/additional_controls.csv').open('w',newline='') as f:
    w=csv.DictWriter(f,fieldnames=list(rows[0]));w.writeheader();w.writerows(rows)
out={key:max(r[key] for r in rows) for key in ['coefficient_max_error','action_response_max_error','ten_step_prediction_max_error']}
out['runs']=len(rows)
# An anisotropic tight-frame example: empirical population covariance diag(4,1,.25).
z=np.concatenate([np.sqrt(3)*np.diag([2,1,.5]),-np.sqrt(3)*np.diag([2,1,.5])])
t=np.pi/4;q=np.array([[np.cos(t),0,-np.sin(t)],[0,1,0],[np.sin(t),0,np.cos(t)]])
out['anisotropic_control']={'original_coordinate_sd':np.std(z,axis=0).tolist(),
 'rotated_coordinate_sd':np.std(z@q,axis=0).tolist(),
 'original_activity_penalty_gamma_08':float(np.maximum(0,.8-np.std(z,axis=0)).mean()),
 'rotated_activity_penalty_gamma_08':float(np.maximum(0,.8-np.std(z@q,axis=0)).mean())}
(ROOT/'results/additional_controls_summary.json').write_text(json.dumps(out,indent=2))
print(json.dumps(out,indent=2))


==> anc/analyze.py <==
"""Reproduce an original linear control audit; no external patient data or neural OPF training."""
from pathlib import Path
import csv, json, hashlib, platform
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch

ROOT=Path(__file__).resolve().parent
CFG=json.loads((ROOT/'protocol.json').read_text())
OUT=ROOT/'results'; FIG=ROOT/'figures'; DATA=ROOT/'synthetic_data'
for p in (OUT,FIG,DATA): p.mkdir(exist_ok=True)
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10,'axes.spines.top':False,'axes.spines.right':False,'savefig.dpi':300})
COL=['#156B93','#E18A2C','#54934A','#8B5CA5']

def orth(rng):
    q,r=np.linalg.qr(rng.normal(size=(3,3)))
    return q@np.diag(np.where(np.diag(r)<0,-1.,1.))
def rms(m): return float(np.linalg.norm(m,'fro')/np.sqrt(3))
def write(name, rows):
    with (OUT/(name+'.csv')).open('w',newline='',encoding='utf-8') as f:
        w=csv.DictWriter(f,fieldnames=list(rows[0])); w.writeheader(); w.writerows(rows)
def summary(v):
    v=np.asarray(v); return {'median':float(np.median(v)),'p025':float(np.quantile(v,.025)),'p975':float(np.quantile(v,.975)),'n':len(v)}
def proc(B,A):
    u,_,vt=np.linalg.svd(A@B.T)
    return u@vt  # allow reflections; NO determinant correction
def savefig(name):
    plt.savefig(FIG/(name+'.png'),bbox_inches='tight')
    plt.savefig(FIG/(name+'.pdf'),bbox_inches='tight'); plt.close()

seed_sequence=np.random.SeedSequence(CFG['master_seed'])
streams=seed_sequence.spawn(5)
eq=[]; edits=[]; rankrows=[]; anchors=[]; cond=[]; transfer=[]
matrices=[]
for r in range(6):
    diag=np.array([.62+.035*r,.77+.02*r,.90+.01*r])
    f=np.diag(diag)+np.array([[0,.012,0],[.008,0,.008],[0,.01,0]])
    matrices.append(f)
np.savez(DATA/'transition_matrices.npz',F=np.stack(matrices))

# Experiment 1: OLS output change of basis, with exactly the same input design.
for seed,ss in enumerate(streams[0].spawn(CFG['replicates'])):
    rng=np.random.default_rng(ss)
    q=orth(rng)
    edits.append({'seed':seed,'uncalibrated_error':rms(q-np.eye(3)),'transported_error':rms(q@q.T-np.eye(3))})
    for regime,f in enumerate(matrices):
        n=CFG['training_rows_per_regime']; m=CFG['test_rows_per_regime']
        x=rng.normal(size=(n,3)); j=rng.integers(0,3,size=n)
        a=np.eye(3)[j]*rng.choice([-1.,1.],size=(n,1))
        y=x@f.T+a+rng.normal(scale=CFG['observation_noise_sd'],size=(n,3))
        xt=rng.normal(size=(m,3)); at=np.zeros((m,3))
        for i in range(m):
            jj=rng.choice(3,size=2,replace=False); at[i,jj]=rng.choice([-1.,1.],size=2)
        yt=xt@f.T+at+rng.normal(scale=CFG['observation_noise_sd'],size=(m,3))
        d=np.column_stack([x,a,np.ones(n)]); dt=np.column_stack([xt,at,np.ones(m)])
        w=np.linalg.lstsq(d,y,rcond=None)[0]
        # Separate row-output heads use the identical linear hypothesis class.
        wq=np.column_stack([np.linalg.lstsq(d,(y@q)[:,k],rcond=None)[0] for k in range(3)])
        p=dt@w; pq=(dt@wq)@q.T
        eq.append({'seed':seed,'regime':chr(65+regime),'monolithic_mse':float(np.mean((p-yt)**2)),
                   'factorized_mse':float(np.mean((pq-yt)**2)),
                   'max_prediction_difference':float(np.max(np.abs(p-pq))),
                   'mse_difference':float(abs(np.mean((p-yt)**2)-np.mean((pq-yt)**2)))})
        np.savez_compressed(DATA/f'regime_{regime}_seed_{seed:02d}.npz',x=x,a=a,y=y,x_test=xt,a_test=at,y_test=yt,Q=q)
write('prediction_equivalence',eq); write('random_basis_edits',edits)

# Experiment 2: exact angle sweep and non-collapse control.
angles=[]
z=np.concatenate([np.sqrt(3)*np.eye(3),-np.sqrt(3)*np.eye(3)],axis=0)
for deg in np.linspace(0,180,181):
    t=np.deg2rad(deg); q=np.array([[np.cos(t),-np.sin(t),0],[np.sin(t),np.cos(t),0],[0,0,1.]])
    err=np.array([.2,-.1,.3])
    angles.append({'degrees':deg,'physical_error_squared':float(err@err),
        'latent_error_squared':float(np.sum((q.T@err)**2)),
        'naive_edit_error':float(np.linalg.norm(q[:,0]-np.eye(3)[:,0])),
        'transported_edit_error':float(np.linalg.norm(q@q.T[:,0]-np.eye(3)[:,0])),
        'cross_axis_magnitude':float(abs(q[1,0])),
        'minimum_factor_sd':float(np.min(np.std(z@q,axis=0))),
        'activity_penalty_gamma_08':float(np.mean(np.maximum(0,.8-np.std(z@q,axis=0)))),
        'orthogonality_frobenius':float(np.linalg.norm(q.T@q-np.eye(3),'fro'))})
write('angle_sweep',angles)

# Experiment 3: exact anchor-span transport, and explicit indistinguishable reflections.
for seed,ss in enumerate(streams[1].spawn(CFG['replicates'])):
    rng=np.random.default_rng(ss); q=orth(rng)
    for k in [1,2,3]:
        a=np.eye(3)[:,:k]; b=q.T@a; t=a@np.linalg.pinv(b)
        projection=a@a.T
        h=np.diag([1.]*k+[-1.]*(3-k)); q_alt=h@q
        rankrows.append({'seed':seed,'rank':k,'supported_max_error':float(np.max(np.abs(t@b-a))),
            'projection_max_error':float(np.max(np.abs(t@q.T-projection))),
            'alternative_anchor_difference':float(np.max(np.abs(q_alt.T@a-b))),
            'unsupported_unit_residual':float(0 if k==3 else np.linalg.norm((np.eye(3)-projection)@np.eye(3)[:,k])),
            'accepted_coordinate_edits':k,'abstained_coordinate_edits':3-k})
write('rank_span',rankrows)

# Experiment 4: noisy anchor responses and averaging; compare inverse vs orthogonal prior.
for seed,ss in enumerate(streams[2].spawn(CFG['replicates'])):
    rng=np.random.default_rng(ss); q=orth(rng)
    for sd in CFG['anchor_noise_sd']:
        noise=rng.normal(scale=sd,size=(64,3,3))
        for n in CFG['anchor_repeats']:
            a=np.eye(3); b=q.T@a+noise[:n].mean(axis=0)
            tinv=a@np.linalg.pinv(b); tproc=proc(b,a)
            anchors.append({'seed':seed,'noise_sd':sd,'repeats':n,
                'inverse_error':rms(tinv@q.T-np.eye(3)),
                'procrustes_error':rms(tproc@q.T-np.eye(3)),
                'observed_min_singular':float(np.linalg.svd(b,compute_uv=False)[-1])})
write('noisy_anchors',anchors)

# Experiment 5: full rank but decreasing smallest singular value.
for seed,ss in enumerate(streams[3].spawn(CFG['replicates'])):
    rng=np.random.default_rng(ss); q=orth(rng)
    noise=rng.normal(scale=CFG['conditioning_noise_sd'],size=(CFG['conditioning_repeats'],3,3)).mean(axis=0)
    for scale in CFG['anchor_minimum_scales']:
        a=np.diag([1.,scale,scale]); b=q.T@a+noise
        ti=a@np.linalg.pinv(b); tp=proc(b,a)
        cond.append({'seed':seed,'minimum_anchor_scale':scale,'true_condition_number':1/scale,
             'inverse_error':rms(ti@q.T-np.eye(3)),
             'procrustes_error':rms(tp@q.T-np.eye(3)),
             'observed_condition_number':float(np.linalg.cond(b))})
write('anchor_conditioning',cond)

# Experiment 6: representation coordinate transfer, independent of physical domain shift.
for seed,ss in enumerate(streams[4].spawn(CFG['replicates'])):
    rng=np.random.default_rng(ss); qs=orth(rng); qt=orth(rng)
    transfer.append({'seed':seed,'source_calibration_error':rms(qs@qt.T-np.eye(3)),
        'target_recalibration_error':rms(qt@qt.T-np.eye(3)),
        'correctly_transported_source_error':rms(qs@(qt.T@qs).T@qt.T-np.eye(3))})
write('basis_transfer',transfer)

stats={
 'equivalence_max_prediction_difference':max(r['max_prediction_difference'] for r in eq),
 'equivalence_max_mse_difference':max(r['mse_difference'] for r in eq),
 'monolithic_mse':summary([r['monolithic_mse'] for r in eq]),
 'random_basis_edit_error':summary([r['uncalibrated_error'] for r in edits]),
 'transported_edit_max_error':max(r['transported_error'] for r in edits),
 'anchor_span_max_error':max(r['supported_max_error'] for r in rankrows),
 'span_projection_max_error':max(r['projection_max_error'] for r in rankrows),
 'unidentifiable_anchor_max_difference':max(r['alternative_anchor_difference'] for r in rankrows),
 'source_basis_transfer':summary([r['source_calibration_error'] for r in transfer]),
 'target_basis_transfer_max_error':max(r['target_recalibration_error'] for r in transfer),
 'known_basis_transport_max_error':max(r['correctly_transported_source_error'] for r in transfer),
 'noisy_anchors':[{**{'sd':sd,'n_repeats':n},**{method:summary([r[method] for r in anchors if r['noise_sd']==sd and r['repeats']==n]) for method in ['inverse_error','procrustes_error']}} for sd in CFG['anchor_noise_sd'] for n in CFG['anchor_repeats']],
 'conditioning':[{**{'scale':sc,'condition':1/sc},**{method:summary([r[method] for r in cond if r['minimum_anchor_scale']==sc]) for method in ['inverse_error','procrustes_error']}} for sc in CFG['anchor_minimum_scales']],
 'environment':{'python':platform.python_version(),'numpy':np.__version__,'matplotlib':matplotlib.__version__},
 'protocol_sha256':hashlib.sha256((ROOT/'protocol.json').read_bytes()).hexdigest(),
 'analysis_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest()
}
(OUT/'summary.json').write_text(json.dumps(stats,indent=2))

# Original Figure 1: no borrowed source imagery.
fig,ax=plt.subplots(figsize=(10,4.1)); ax.axis('off'); ax.set(xlim=(0,10),ylim=(0,4))
blocks=[(1.4,3.15,'Declared state x\nM   C   I'),(5,3.15,'Orthogonal coordinates\nu = Qᵀx'),(8.6,3.15,'Complete prediction\nx̂ = Qû'),(1.4,1.05,'Known perturbations\nA in state space'),(5,1.05,'Observed responses\nB = QᵀA + noise'),(8.6,1.05,'Calibrate and check\nspan   noise   transfer')]
for i,(x,y,s) in enumerate(blocks):
    ax.text(x,y,s,ha='center',va='center',fontsize=11,bbox={'boxstyle':'round,pad=.6','fc':'#F1F6FA','ec':COL[0] if i<3 else COL[2]})
for a,b in [((2.8,3.15),(3.7,3.15)),((6.4,3.15),(7.2,3.15)),((2.8,1.05),(3.7,1.05)),((6.4,1.05),(7.2,1.05))]:
    ax.add_patch(FancyArrowPatch(a,b,arrowstyle='-|>',mutation_scale=16,color='#555555'))
ax.text(5,2.05,'Prediction accuracy does not name a biological mechanism',ha='center',fontsize=12)
ax.text(5,.03,'M, C, I are dimensionless conceptual coordinates; no patient or device data',ha='center',fontsize=9)
savefig('Figure1_audit_workflow')

fig,axs=plt.subplots(1,3,figsize=(11,3.25),layout='constrained')
deg=[r['degrees'] for r in angles]
axs[0].plot(deg,[r['physical_error_squared'] for r in angles],lw=3,label='Physical space',color=COL[0])
axs[0].plot(deg,[r['latent_error_squared'] for r in angles],'--',lw=2,label='Latent space',color=COL[1]); axs[0].set(xlabel='Basis rotation (degrees)',ylabel='Squared prediction error',ylim=(0,.2)); axs[0].legend(fontsize=8)
axs[1].plot(deg,[r['naive_edit_error'] for r in angles],label='Uncalibrated edit',color=COL[1])
axs[1].plot(deg,[r['transported_edit_error'] for r in angles],label='Transported edit',color=COL[2]); axs[1].set(xlabel='Basis rotation (degrees)',ylabel='Unit semantic edit error'); axs[1].legend(fontsize=8)
axs[2].plot(deg,[r['minimum_factor_sd'] for r in angles],label='Minimum factor SD',color=COL[0]); axs[2].axhline(.8,color=COL[3],ls='--',label='Activity threshold 0.8'); axs[2].set(xlabel='Basis rotation (degrees)',ylabel='SD in isotropic control',ylim=(0,1.3)); axs[2].legend(fontsize=8)
for ax,l in zip(axs,'ABC'):ax.set_title(l,loc='left',fontweight='bold')
savefig('Figure2_rotation_controls')

fig,axs=plt.subplots(1,3,figsize=(11,3.3),layout='constrained')
axs[0].bar([1,2,3],[1,2,3],color=COL[2],label='Supported')
axs[0].bar([1,2,3],[2,1,0],bottom=[1,2,3],color='#D7DDE3',label='Abstain'); axs[0].set(xlabel='Independent anchor rank',ylabel='Coordinate unit edits',xticks=[1,2,3],yticks=[0,1,2,3]); axs[0].legend(fontsize=8)
for ax,method,title in [(axs[1],'inverse_error','Unrestricted inverse'),(axs[2],'procrustes_error','Orthogonal Procrustes')]:
    for i,sd in enumerate(CFG['anchor_noise_sd']):
        rows=[r for r in stats['noisy_anchors'] if r['sd']==sd]; med=np.array([r[method]['median'] for r in rows]);lo=np.array([r[method]['p025'] for r in rows]); hi=np.array([r[method]['p975'] for r in rows]); n=[r['n_repeats'] for r in rows]
        ax.plot(n,med,'o-',color=COL[i],label=f'Noise SD {sd}'); ax.fill_between(n,lo,hi,color=COL[i],alpha=.12)
    ax.set(xscale='log',yscale='log',xlabel='Repeated anchor measurements',ylabel='RMS semantic mapping error',title=title); ax.legend(fontsize=8)
for ax,l in zip(axs,'ABC'): ax.text(-.08,1.08,l,transform=ax.transAxes,fontweight='bold')
savefig('Figure3_anchor_span_and_noise')

fig,axs=plt.subplots(1,2,figsize=(9,3.5),layout='constrained')
for i,method in enumerate(['inverse_error','procrustes_error']):
    rows=stats['conditioning']; xx=[r['condition'] for r in rows]; yy=[r[method]['median'] for r in rows]
    axs[0].plot(xx,yy,'o-',color=COL[i],label='Inverse' if i==0 else 'Procrustes'); axs[0].fill_between(xx,[r[method]['p025'] for r in rows],[r[method]['p975'] for r in rows],color=COL[i],alpha=.15)
axs[0].set(xscale='log',yscale='log',xlabel='True anchor condition number',ylabel='RMS semantic mapping error'); axs[0].legend()
axs[1].scatter(np.zeros(64),[r['source_calibration_error'] for r in transfer],s=10,color=COL[1],alpha=.6)
axs[1].scatter(np.ones(64),[r['target_recalibration_error'] for r in transfer],s=10,color=COL[2],alpha=.6)
axs[1].set(xticks=[0,1],xticklabels=['Source mapping','Target recalibration'],ylabel='RMS semantic mapping error',xlim=(-.4,1.4))
for ax,l in zip(axs,'AB'): ax.set_title(l,loc='left',fontweight='bold')
savefig('Figure4_conditioning_and_transfer')
print(json.dumps({k:v for k,v in stats.items() if k not in ['noisy_anchors','conditioning']},indent=2))


==> anc/audit_expanded_independently.py <==
"""Independent AI numerical audit; does not import or execute expanded_audit.py.

Reads frozen observations, derives contracts independently, and writes only its
own audit JSON. This is not human or clinical adjudication.
"""
from pathlib import Path
import ast, csv, hashlib, json, math, re
import numpy as np

ROOT = Path(__file__).resolve().parent
DATA = ROOT / 'expanded_data'
RES = ROOT / 'results'
TOL = 1e-10

def read_rows(name):
    with (RES / (name + '.csv')).open(newline='', encoding='utf-8') as fh:
        return list(csv.DictReader(fh))

def value(text):
    if text == 'True': return True
    if text == 'False': return False
    if text == '': return None
    return float(text)

def describe(a):
    a = np.asarray(a)
    return {'median': float(np.median(a)), 'p025': float(np.quantile(a,.025)),
            'p975': float(np.quantile(a,.975)), 'max': float(np.max(a)),
            'min': float(np.min(a))}

source = ROOT / 'expanded_audit.py'
tree = ast.parse(source.read_text(encoding='utf-8'))
check_node = next(n for n in tree.body if isinstance(n, ast.FunctionDef) and n.name == 'check')
check_identifiers = sorted({n.id for n in ast.walk(check_node) if isinstance(n, ast.Name)})
names_absent = not any(n in check_identifiers for n in ['name','variants','group','bad','benign'])
check_source_sha256 = hashlib.sha256(ast.get_source_segment(source.read_text(encoding='utf-8'),check_node).encode()).hexdigest()

# All 256 saved fits, with a different numerical solver as an extra control.
stress_rows = read_rows('dimension_stress')
stress_lookup = {(int(r['dimension']),int(r['seed'])): r for r in stress_rows}
stress_recomputed = []
stress_csv_error = 0.; alternative_fit_difference = 0.
design_min_singular = float('inf')
for file in sorted(DATA.glob('dimension_*_seed_*.npz')):
    dimension,seed = map(int,re.fullmatch(r'dimension_(\d+)_seed_(\d+)\.npz',file.name).groups())
    raw = np.load(file); Q=raw['Q']; n=len(raw['x']); m=len(raw['x_test'])
    D=np.column_stack((raw['x'],raw['a'],np.ones(n)))
    X=np.column_stack((raw['x_test'],raw['a_test'],np.ones(m)))
    W=np.linalg.pinv(D)@raw['y']; V=np.linalg.pinv(D)@(raw['y']@Q)
    pred=X@W; reconstructed=(X@V)@Q.T
    A=np.eye(dimension)[:,:dimension//2]; B=Q.T@A
    span=A@np.linalg.pinv(A); transport=A@np.linalg.pinv(B)
    observed={
        'prediction_max_abs':float(np.max(np.abs(pred-reconstructed))),
        'mono_mse':float(np.mean((pred-raw['y_test'])**2)),
        'factor_mse':float(np.mean((reconstructed-raw['y_test'])**2)),
        'untransported_edit_rms':float(np.linalg.norm(Q-np.eye(dimension))/np.sqrt(dimension)),
        'transported_edit_rms':float(np.linalg.norm(Q@Q.T-np.eye(dimension))/np.sqrt(dimension)),
        'span_identity_max_abs':float(np.max(np.abs(transport@Q.T-span)))
    }
    rr=stress_lookup[(dimension,seed)]
    stress_csv_error=max(stress_csv_error,*[abs(observed[k]-float(rr[k])) for k in observed])
    assert int(rr['parameters_per_predictor'])==dimension*(2*dimension+1)
    assert int(rr['factor_heads'])==dimension and int(rr['head_dimension'])==1
    # Independent per-coordinate least-squares solver verifies the theorem.
    heads=np.column_stack([np.linalg.lstsq(D,(raw['y']@Q)[:,j],rcond=None)[0] for j in range(dimension)])
    alt=(X@heads)@Q.T
    alternative_fit_difference=max(alternative_fit_difference,float(np.max(np.abs(alt-pred))))
    design_min_singular=min(design_min_singular,float(np.linalg.svd(D,compute_uv=False)[-1]))
    stress_recomputed.append({'dimension':dimension,**observed})

# Reconstruct interfaces only to check saved outputs. Labels do not enter gates.
labels=['Healthy reference','Transposed synthesis','Duplicate unit gain','Dropped coordinate',
        'Untransported edit','Stale basis map','Reversed edit sign','Omitted action',
        'Format-only zeros','False full-span claim','Signed permutation','Reflection',
        'Consistent unit change','No-op rewrite','Execution crash']
vr=read_rows('verifier_mutations')
vl={(int(r['seed']),r['implementation']):r for r in vr}
verifier_flag_discrepancies=[]; verifier_max_error=0.; saved_interface_error=0.
rederived_counts=dict(rows=0,runnable=0,fault_cases=0,faults_accepted=0,
                     benign_cases=0,benign_rejected=0,healthy_cases=0,crash_cases=0)
class_flags={n:[] for n in labels[:-1]}
for file in sorted(DATA.glob('verifier_seed_*.npz')):
    seed=int(re.fullmatch(r'verifier_seed_(\d+)\.npz',file.name).group(1)); raw=np.load(file)
    Q=raw['Q']; Qs=raw['Q_source']; F=raw['F']; x=raw['x']; a=raw['a']
    oracle=(F@x.T+a.T).T  # independently expressed column-state rule
    assert np.max(np.abs(oracle-raw['oracle'])) < TOL
    I=np.eye(3); C=Q.T; D=Q; mask=np.diag([1,1,0]); A1=I[:,:1]
    J=I[[1,2,0]]@np.diag([1,-1,1]); H=np.diag([1,1,-1])
    # Tuple fields: analysis, synthesis, edit map, known anchors, claimed rank,
    #              action coefficient, zero-output flag, execution-crash flag.
    contracts=[
        (C,D,C,I,3,1,False,False), (C,Q.T,C,I,3,1,False,False),
        (C,2*D,C,I,3,1,False,False), (mask@C,D,mask@C,I,3,1,False,False),
        (C,D,I,I,3,1,False,False), (C,D,Qs.T,I,3,1,False,False),
        (C,D,-C,I,3,1,False,False), (C,D,C,I,3,0,False,False),
        (C,D,C,I,3,1,True,False), (C,D,(C@A1)@np.linalg.pinv(A1),A1,3,1,False,False),
        (J@C,D@J.T,J@C,I,3,1,False,False), (H@C,D@H.T,H@C,I,3,1,False,False),
        (2*C,.5*D,2*C,I,3,1,False,False), (C,D,C,I,3,1,False,False),
        (C,D,C,I,3,1,False,True)
    ]
    for index,(analysis,synthesis,L,A,claim,action_coefficient,zeros,crash) in enumerate(contracts):
        rr=vl[(seed,labels[index])]; rederived_counts['rows']+=1
        if crash:
            assert 'Deliberate execution-failure control' in rr['exception']
            flags=[False,None,None,None,None]; accepted=False
            rederived_counts['crash_cases']+=1
        else:
            pred=raw[f'prediction_{index:02d}']; edits=raw[f'edits_{index:02d}']
            expectation=(synthesis@analysis@(F@x.T+action_coefficient*a.T)).T
            if zeros: expectation=np.zeros_like(expectation)
            expected_edits=synthesis@L
            saved_interface_error=max(saved_interface_error,float(np.max(np.abs(pred-expectation))),
                                      float(np.max(np.abs(edits-expected_edits))))
            # Gates derive from observables and metadata; never implementation name.
            execution=bool(pred.shape==oracle.shape and edits.shape==I.shape and np.isfinite(pred).all() and np.isfinite(edits).all())
            rt=(synthesis@analysis@x.T).T
            geom=float(np.max(np.abs(rt-x)))
            pm=float(np.max(np.abs(pred-oracle)))
            am=float(np.max(np.abs(edits@A-A))) # actual end-to-end edit result
            rank=int(np.linalg.matrix_rank(A,tol=TOL))
            flags=[execution,geom<=TOL,pm<=TOL,am<=TOL,claim<=rank]
            accepted=all(flags)
            errors={'roundtrip_max_abs':geom,'prediction_max_abs':pm,'anchor_edit_max_abs':am,
                    'all_axis_edit_rms':float(np.linalg.norm(edits-I)/np.sqrt(3))}
            verifier_max_error=max(verifier_max_error,*[abs(errors[k]-float(rr[k])) for k in errors])
            assert rank==int(rr['measured_anchor_rank']) and claim==int(rr['claimed_dimension'])
            assert float(rr['shared_faulty_reference_prediction_difference'])==0.0
            class_flags[labels[index]].append(flags+[accepted])
            rederived_counts['runnable']+=int(execution)
            if 1<=index<=9:
                rederived_counts['fault_cases']+=1; rederived_counts['faults_accepted']+=int(accepted)
            elif 10<=index<=13:
                rederived_counts['benign_cases']+=1; rederived_counts['benign_rejected']+=int(not accepted)
            else: rederived_counts['healthy_cases']+=1
        stored=[value(rr[n]) for n in ['execution','geometry','prediction','anchor_edit','scope_rank']]
        if stored!=flags or value(rr['accepted'])!=accepted:
            verifier_flag_discrepancies.append({'seed':seed,'index':index,'stored':stored,'derived':flags})

# Recompute coverage from saved randomized axes and an explicit physical mapping.
draws=np.load(DATA/'probe_draws.npz')['axes']; probe_rows=read_rows('independent_probe_coverage')
probe_lookup={(int(r['trial']),int(r['budget'])):value(r['detected']) for r in probe_rows}
probe_summary=[]; probe_flag_mismatches=0
reflection=np.diag([1,1,-1]); I=np.eye(3)
axis_errors=np.linalg.norm(reflection@I-I,axis=0)
existing_anchor_error=float(np.max(np.abs(reflection@I[:,:2]-I[:,:2])))
for budget in [1,2,4,8,16,32]:
    observed=np.any(axis_errors[draws[:,:budget]]>TOL,axis=1)
    probe_flag_mismatches+=sum(bool(v)!=probe_lookup[(i,budget)] for i,v in enumerate(observed))
    probe_summary.append({'budget':budget,'empirical_detection':float(np.mean(observed)),
                          'theoretical_detection':float(1-(2/3)**budget)})

# Scalar tolerance experiment: reconstruct every count and theoretical rates.
raw=np.load(DATA/'tolerance_observations.npz'); delta=raw['delta']; sigma=float(raw['noise_sd'])
healthy=raw['healthy']; fault=raw['fault']; tr=read_rows('tolerance_sensitivity')
tolerance_lookup={(r['policy'],float(r['delta'])):r for r in tr}
policies={'Absolute 5σ':np.full(len(delta),5*sigma),'Relative 5%':.05*delta,
          'Hybrid maximum':np.maximum(5*sigma,.05*delta)}
tolerance_mismatches=[]; theory_examples=[]; scalar_count=0
for policy,thresholds in policies.items():
    for i,amplitude in enumerate(delta):
        threshold=float(thresholds[i]); h=np.abs(healthy[i]-amplitude)>threshold
        f=np.abs(fault[i]-amplitude)>threshold; rr=tolerance_lookup[(policy,float(amplitude))]
        fp=int(h.sum()); tp=int(f.sum()); scalar_count+=len(h)+len(f)
        if fp!=int(rr['healthy_rejections']) or tp!=int(rr['fault_rejections']):
            tolerance_mismatches.append((policy,float(amplitude),fp,tp))
        assert float(rr['healthy_false_positive_fraction'])==float(h.mean())
        assert float(rr['fault_detection_fraction'])==float(f.mean())
        assert threshold==float(rr['threshold'])
        fpr=math.erfc(threshold/(sigma*math.sqrt(2)))
        tpr=.5*math.erfc((threshold-2*amplitude)/(sigma*math.sqrt(2)))+.5*math.erfc((threshold+2*amplitude)/(sigma*math.sqrt(2)))
        if i in [0,8,12,24]:
            theory_examples.append({'policy':policy,'delta':float(amplitude),'empirical_FPR':float(h.mean()),
                                    'theoretical_FPR':fpr,'empirical_TPR':float(f.mean()),'theoretical_TPR':tpr})

summary=json.loads((RES/'expanded_summary.json').read_text()); summary_errors=[]
for key,count in rederived_counts.items(): assert count==summary['verifier'][key]
fields=['execution','geometry','prediction','anchor_edit','scope_rank','accepted']
for name,flags in class_flags.items():
    for j,field in enumerate(fields):
        assert float(np.mean([r[j] for r in flags]))==summary['verifier']['class_metrics'][name][field]
for d in [3,6,12,24]:
    ss=[r for r in stress_recomputed if r['dimension']==d]
    for metric,key in [('prediction_max_abs','prediction_difference'),('untransported_edit_rms','untransported_edit_error')]:
        calculated=describe([r[metric] for r in ss])
        summary_errors.extend(abs(calculated[k]-summary['dimension_stress'][str(d)][key][k]) for k in calculated)
    for metric,key in [('transported_edit_rms','transported_edit_max'),('span_identity_max_abs','span_max')]:
        summary_errors.append(abs(max(r[metric] for r in ss)-summary['dimension_stress'][str(d)][key]))
for a,b in zip(probe_summary,summary['independent_probes']):
    assert a==b

audit={
    'audit_type':'Independent AI computational audit; not human adjudication or clinical validation',
    'producer_code_imported_or_executed':False,'producer_outputs_modified':False,
    'status':'PASS numerical reproduction; Figure7 explicitly marks the unanchored third axis as not anchored',
    'source_acceptance_check_has_no_fault_label_identifiers':names_absent,
    'acceptance_check_identifiers':check_identifiers,
    'stress_cases_recomputed':len(stress_recomputed),'stress_csv_max_discrepancy':stress_csv_error,
    'stress_alternative_solver_prediction_max_discrepancy':alternative_fit_difference,
    'minimum_design_smallest_singular_value':design_min_singular,
    'verifier_counts':rederived_counts,'verifier_flag_discrepancies':verifier_flag_discrepancies,
    'verifier_numeric_csv_max_discrepancy':verifier_max_error,
    'saved_prediction_and_edit_interface_max_discrepancy':saved_interface_error,
    'probe_binary_rows_recomputed':len(probe_rows),'probe_binary_mismatches':probe_flag_mismatches,
    'explicit_third_axis_sign_error':axis_errors.tolist(),'existing_two_axis_anchor_max_error':existing_anchor_error,
    'probe_summary':probe_summary,
    'tolerance_policy_cells_recomputed':len(tr),'scalar_decisions_recomputed_including_policy_reuse':scalar_count,
    'unique_scalar_observations':int(healthy.size+fault.size),
    'tolerance_count_discrepancies':tolerance_mismatches,'tolerance_theory_examples':theory_examples,
    'dimension_summary_max_discrepancy':max(summary_errors),
    'npz_file_count':len(list(DATA.glob('*.npz'))),
    'hashes':{str(p.relative_to(ROOT)):hashlib.sha256(p.read_bytes()).hexdigest() for p in [source,ROOT/'expanded_protocol.json',RES/'expanded_summary.json']},
    'acceptance_check_source_sha256':check_source_sha256,
    'interpretation_boundaries':[
        'Figure7 is corrected: the unanchored third axis has no measured anchor residual; the figure labels it Not anchored.',
        'The shared wrong reference is literally a repeat of the same faulty implementation; zero difference is tautological and cannot be called an independent reference result.',
        'The separate oracle expression implements the assigned synthetic linear rule; it is not external physiological or clinical truth.',
        'Round-trip gate is a reconstruction contract, not a Gram-orthogonality gate; consistent scaled coordinate conventions legitimately pass.',
        'Scope-rank gate checks declared dimension against measured rank in this constructed suite; it is not a general test that named target directions lie in arbitrary anchor spans.',
        '64 paired seed blocks contain 15 variants each; 576 faults are designed controls rather than a random sample of natural software faults.',
        'Handwritten known-valid witness and deterministic correction trace do not measure agent repair, RL, harness evolution, or human collaboration.',
        'Dimension stress uses fixed complete linear output changes of basis and a common pseudoinverse; this is not learned neural OPF training.',
        'Sparse-probe simulation is noiseless exactly-one-axis detection with replacement; varying probe budgets uses nested prefixes of the same sequences.',
        'Absolute/hybrid healthy FPR is nonzero theoretically even when no false positives occur in the finite draws.',
        'Threshold policies reuse the same 819200 unique scalar observations; 2457600 policy decisions are not independent measurements.',
        'Relative threshold uses known injected amplitude and known Gaussian noise SD; it is not a clinical decision threshold or estimated model uncertainty.',
        'The expanded protocol is locally declared after the original audit; it is not externally registered preregistration.'
    ]
}
assert names_absent and not verifier_flag_discrepancies and not tolerance_mismatches and probe_flag_mismatches==0
output=ROOT/'expanded_independent_audit.json'
output.write_text(json.dumps(audit,indent=2),encoding='utf-8')
print(json.dumps({k:v for k,v in audit.items() if k not in ['tolerance_theory_examples','interpretation_boundaries','probe_summary']},indent=2))


==> anc/expanded_audit.py <==
"""Reproducible expanded controls; acceptance checks never read fault labels."""
from pathlib import Path
import json,csv,time,math
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import ListedColormap

ROOT=Path(__file__).resolve().parent
P=json.loads((ROOT/'expanded_protocol.json').read_text())
OUT=ROOT/'results'; FIG=ROOT/'figures'; RAW=ROOT/'expanded_data'
for folder in (OUT,FIG,RAW): folder.mkdir(exist_ok=True)
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10,'axes.spines.top':False,'axes.spines.right':False,'savefig.dpi':240,'pdf.fonttype':42})
BLUE='#24659B';ORANGE='#D97732';GREEN='#308568';RED='#A34645'
def orth(rng,d):
    q,r=np.linalg.qr(rng.normal(size=(d,d)));return q@np.diag(np.where(np.diag(r)>=0,1.,-1.))
def save(name,fig):
    fig.savefig(FIG/(name+'.png'),bbox_inches='tight');fig.savefig(FIG/(name+'.pdf'),bbox_inches='tight');plt.close(fig)
def csvout(name,rows):
    with (OUT/(name+'.csv')).open('w',newline='',encoding='utf-8') as f:
        w=csv.DictWriter(f,fieldnames=list(rows[0]));w.writeheader();w.writerows(rows)
def stats(v):
    v=np.asarray(v);return {'median':float(np.median(v)),'p025':float(np.percentile(v,2.5)),'p975':float(np.percentile(v,97.5)),'max':float(np.max(v)),'min':float(np.min(v))}
start=time.perf_counter(); streams=np.random.SeedSequence(P['master_seed']).spawn(4)

# Complete fixed output transforms at different dimensions, with matched inputs.
dimrows=[]
for d,ds in zip(P['dimension_stress']['dimensions'],streams[0].spawn(4)):
    for seed,ss in enumerate(ds.spawn(64)):
        rng=np.random.default_rng(ss);Q=orth(rng,d);F=np.diag(np.linspace(.65,.93,d))
        x=rng.normal(size=(256,d));a=np.zeros_like(x);ids=rng.integers(d,size=256);a[np.arange(256),ids]=rng.choice([-1.,1.],size=256)
        y=x@F.T+a+rng.normal(scale=.05,size=x.shape)
        xt=rng.normal(size=(128,d));at=np.zeros_like(xt)
        for i in range(128): at[i,rng.choice(d,2,replace=False)]=rng.choice([-1.,1.],size=2)
        yt=xt@F.T+at+rng.normal(scale=.05,size=xt.shape)
        D=np.c_[x,a,np.ones(256)];Z=np.c_[xt,at,np.ones(128)];W=np.linalg.pinv(D)@y;V=np.linalg.pinv(D)@(y@Q)
        mono=Z@W;fact=(Z@V)@Q.T
        A=np.eye(d)[:,:d//2];B=Q.T@A;T=A@np.linalg.pinv(B);projector=A@np.linalg.pinv(A)
        edit=float(np.linalg.norm(Q-np.eye(d),'fro')/np.sqrt(d));recover=float(np.max(np.abs(T@Q.T-projector)))
        dimrows.append({'dimension':d,'seed':seed,'train_n':256,'test_n':128,'parameters_per_predictor':d*(2*d+1),'factor_heads':d,'head_dimension':1,'prediction_max_abs':float(np.max(np.abs(mono-fact))),'mono_mse':float(np.mean((mono-yt)**2)),'factor_mse':float(np.mean((fact-yt)**2)),'untransported_edit_rms':edit,'transported_edit_rms':float(np.linalg.norm(Q@Q.T-np.eye(d),'fro')/np.sqrt(d)),'anchor_rank':d//2,'unsupported_fraction':1-d//2/d,'span_identity_max_abs':recover})
        np.savez_compressed(RAW/f'dimension_{d:02d}_seed_{seed:02d}.npz',x=x,a=a,y=y,x_test=xt,a_test=at,y_test=yt,Q=Q,F=F)
csvout('dimension_stress',dimrows)
fig,axs=plt.subplots(1,3,figsize=(12,3.6),layout='constrained')
for ax in axs:ax.grid(alpha=.16)
for i,d in enumerate(P['dimension_stress']['dimensions']):
    rr=[r for r in dimrows if r['dimension']==d];xx=np.full(64,i)+np.linspace(-.16,.16,64)
    axs[0].scatter(xx,[r['prediction_max_abs'] for r in rr],s=9,color=BLUE,alpha=.5)
    vals=[r['untransported_edit_rms'] for r in rr];s=stats(vals)
    axs[1].errorbar(i,s['median'],yerr=[[s['median']-s['p025']],[s['p975']-s['median']]],fmt='o',color=ORANGE,capsize=4)
    axs[2].bar(i,1-d//2/d,color=BLUE,width=.6)
axs[0].set_yscale('log');axs[0].set_ylabel('Maximum paired prediction difference')
axs[1].set_ylabel('Untransported edit RMS error')
axs[2].set_ylabel('Unsupported fraction of coordinate edits');axs[2].set_ylim(0,1)
for ax,title in zip(axs,['A  Prediction identity persists','B  Semantic error persists','C  Partial span requires abstention']):
    ax.set_title(title,loc='left',fontweight='bold',fontsize=11);ax.set_xticks(range(4),['3','6','12','24']);ax.set_xlabel('Synthetic state dimension')
save('Figure5_dimension_stress',fig)

# Runnable implementations. Their names are used only for display and logging.
class Model:
    def __init__(self,C,D,L,F,A,declared_dimension=3,predict_mode='normal',crash=False):
        self.C,self.D,self.L,self.F,self.A=C,D,L,F,A
        self.declared_dimension=declared_dimension;self.predict_mode=predict_mode;self.crash=crash
    def predict(self,x,a):
        if self.crash:raise RuntimeError('Deliberate execution-failure control')
        y=x@self.F.T+(a if self.predict_mode!='omit_action' else 0)
        if self.predict_mode=='zeros':return np.zeros_like(y)
        return (y@self.C.T)@self.D.T
    def edit(self,desired):
        if self.crash:raise RuntimeError('Deliberate execution-failure control')
        return self.D@self.L@desired
def check(model,x,a,oracle,tol):
    # Independent executable contracts: labels and expected fault classes unavailable.
    try:
        pred=model.predict(x,a);ed=model.edit(np.eye(3));rt=(x@model.C.T)@model.D.T
        execution=pred.shape==oracle.shape and ed.shape==(3,3) and np.isfinite(pred).all() and np.isfinite(ed).all()
        geom=float(np.max(np.abs(rt-x)))
        pm=float(np.max(np.abs(pred-oracle)))
        am=float(np.max(np.abs(model.edit(model.A)-model.A)))
        rank=int(np.linalg.matrix_rank(model.A,tol=tol));scope=model.declared_dimension<=rank
        flags=[bool(execution),geom<=tol,pm<=tol,am<=tol,bool(scope)]
        return flags,[geom,pm,am,float(np.linalg.norm(ed-np.eye(3),'fro')/np.sqrt(3))],rank,pred,ed,None
    except Exception as exc:
        return [False,None,None,None,None],[None]*4,None,None,None,str(exc)
variants=['Healthy reference','Transposed synthesis','Duplicate unit gain','Dropped coordinate','Untransported edit','Stale basis map','Reversed edit sign','Omitted action','Format-only zeros','False full-span claim','Signed permutation','Reflection','Consistent unit change','No-op rewrite','Execution crash']
benign=set(variants[10:14]);bad=set(variants[1:10]);vr=[];traces=[]
for seed,ss in enumerate(streams[1].spawn(64)):
    rng=np.random.default_rng(ss);Q=orth(rng,3);Qs=orth(rng,3);I=np.eye(3);C=Q.T;D=Q;F=np.diag([.65,.8,.93])
    x=rng.normal(size=(128,3));a=rng.normal(size=(128,3));oracle=x@F.T+a
    J=I[[1,2,0]]@np.diag([1,-1,1]);H=np.diag([1,1,-1]);mask=np.diag([1,1,0]);A1=I[:,:1]
    models=[Model(C,D,C,F,I),Model(C,Q.T,C,F,I),Model(C,2*D,C,F,I),Model(mask@C,D,mask@C,F,I),Model(C,D,I,F,I),Model(C,D,Qs.T,F,I),Model(C,D,-C,F,I),Model(C,D,C,F,I,predict_mode='omit_action'),Model(C,D,C,F,I,predict_mode='zeros'),Model(C,D,(C@A1)@np.linalg.pinv(A1),F,A1),Model(J@C,D@J.T,J@C,F,I),Model(H@C,D@H.T,H@C,F,I),Model(2*C,.5*D,2*C,F,I),Model(C.T.T,D.T.T,C.T.T,F,I),Model(C,D,C,F,I,crash=True)]
    ref=check(models[0],x,a,oracle,1e-10);assert all(ref[0])
    arrays={'x':x,'a':a,'oracle':oracle,'Q':Q,'Q_source':Qs,'F':F}
    for name,m in zip(variants,models):
        flags,errs,rank,pred,ed,exception=check(m,x,a,oracle,1e-10)
        group='fault' if name in bad else 'benign' if name in benign else 'healthy' if name==variants[0] else 'crash'
        # A duplicate faulty reference passes ordinary regression without validating truth.
        shared_error=float(np.max(np.abs(pred-m.predict(x,a)))) if pred is not None else None
        repaired=check(models[0],x,a,oracle,1e-10)
        valid_fault=bool(group=='fault' and flags[0] and not all(flags) and all(repaired[0]))
        if group=='fault':assert valid_fault
        if group in ('benign','healthy'):assert all(flags)
        row={'seed':seed,'implementation':name,'group':group,'execution':flags[0],'geometry':flags[1],'prediction':flags[2],'anchor_edit':flags[3],'scope_rank':flags[4],'accepted':all(v is True for v in flags),'roundtrip_max_abs':errs[0],'prediction_max_abs':errs[1],'anchor_edit_max_abs':errs[2],'all_axis_edit_rms':errs[3],'measured_anchor_rank':rank,'claimed_dimension':m.declared_dimension,'shared_faulty_reference_prediction_difference':shared_error,'reference_repair_pass':all(repaired[0]),'validated_fault':valid_fault,'exception':exception or ''}
        vr.append(row)
        if pred is not None:
            idx=variants.index(name);arrays[f'prediction_{idx:02d}']=pred;arrays[f'edits_{idx:02d}']=ed
    np.savez_compressed(RAW/f'verifier_seed_{seed:02d}.npz',**arrays)
    if seed==0:
        un=check(models[4],x,a,oracle,1e-10)
        traces=[{'step':0,'operation':'Run fixed complete predictor','max_abs_discrepancy':un[1][1],'accepted':un[0][2]}, {'step':1,'operation':'Run actual untransported named-edit interface','max_abs_discrepancy':un[1][2],'accepted':un[0][3]}, {'step':2,'operation':'Apply known coordinate transport L = Q.T','max_abs_discrepancy':ref[1][2],'accepted':ref[0][3]}, {'step':3,'operation':'Re-execute all independent contracts','max_abs_discrepancy':max(ref[1][:3]),'accepted':all(ref[0])}]
csvout('verifier_mutations',vr);(OUT/'correction_trace.json').write_text(json.dumps(traces,indent=2))
names=variants[:-1];fields=['execution','geometry','prediction','anchor_edit','scope_rank','accepted']
mat=np.array([[np.mean([r[f] for r in vr if r['implementation']==n]) for f in fields] for n in names])
fig,axs=plt.subplots(2,1,figsize=(8,8.8),gridspec_kw={'height_ratios':[2.5,1]},layout='constrained')
ax=axs[0];ax.imshow(mat,vmin=0,vmax=1,cmap=ListedColormap(['#F1DBD8','#D8EBE2']),aspect='auto')
for i in range(len(names)):
    for j in range(len(fields)):ax.text(j,i,f'{mat[i,j]:.0%}',ha='center',va='center',fontsize=9)
ax.set_yticks(range(len(names)),names);ax.set_xticks(range(6),['Runs','Round trip','Prediction','Anchor edit','Scope','Combined'],rotation=35,ha='right');ax.set_title('A  Passing fraction across 64 seeds',loc='left',fontweight='bold',fontsize=11)
ax=axs[1];tt=np.array([t['max_abs_discrepancy'] for t in traces]);ax.barh(range(4),np.maximum(tt,1e-16),color=[BLUE,RED,GREEN,GREEN]);ax.set_xscale('log');ax.set_yticks(range(4),['Predict','Edit','Transport','Recheck']);ax.invert_yaxis();ax.axvline(1e-10,color='black',ls='--',lw=1);ax.set_xlabel('Maximum discrepancy (zero floor 10⁻¹⁶)');ax.set_title('B  Deterministic correction trace',loc='left',fontweight='bold',fontsize=11);ax.grid(axis='x',alpha=.2)
save('Figure6_verifier_contracts',fig)

# Third-axis reflection unseen in rank-two fit; independent probe policy is explicit.
rng=np.random.default_rng(streams[2]);budgets=P['probe_coverage']['budgets'];draws=rng.integers(0,3,size=(4096,max(budgets)));rows=[]
qp=orth(rng,3);ap=np.eye(3)[:,:2];hp=np.diag([1,1,-1]);bp=qp.T@ap;wrong_map=hp@qp
anchor_residual=float(np.max(np.abs(wrong_map@bp-ap)))
probe_errors=np.linalg.norm(wrong_map@qp.T-np.eye(3),axis=0)
for n in budgets:
    detected=np.any(draws[:,:n]==2,axis=1)
    for i,v in enumerate(detected):rows.append({'trial':i,'budget':n,'detected':bool(v),'policy':'uniform axes with replacement'})
csvout('independent_probe_coverage',rows);np.savez_compressed(RAW/'probe_draws.npz',axes=draws,Q=qp,A=ap,B=bp,H=hp,wrong_map=wrong_map,probe_errors=probe_errors,anchor_residual=anchor_residual)
fig,axs=plt.subplots(1,2,figsize=(11,3.7),layout='constrained')
ax=axs[0];ax.scatter(np.arange(2)-.17,np.linalg.norm(wrong_map@bp-ap,axis=0),label='Measured anchor residual',color=BLUE,zorder=3);ax.bar(np.arange(3)+.17,probe_errors,width=.34,label='Independent axis-probe error',color=ORANGE);ax.text(1.72,.15,'Not\nanchored',ha='center',va='bottom',color='#555555',fontsize=9);ax.set_xticks(range(3),['Axis 1','Axis 2','Axis 3']);ax.set_ylabel('Noiseless error');ax.set_title('A  Omitted direction is invisible to fit',loc='left',fontweight='bold',fontsize=11);ax.legend(fontsize=9);ax.grid(axis='y',alpha=.15)
ax=axs[1];emp=[np.mean([r['detected'] for r in rows if r['budget']==n]) for n in budgets];theory=1-(2/3.)**np.array(budgets)
ax.plot(budgets,theory,color=BLUE,label='1 − (2/3)ⁿ');ax.scatter(budgets,emp,color=ORANGE,label='4,096 simulated probe sequences');ax.scatter([1],[1],marker='*',s=120,color=GREEN,label='One complementary-axis probe');ax.set_xscale('log',base=2);ax.set_xticks(budgets,[str(n) for n in budgets]);ax.set_ylim(.2,1.04);ax.set_xlabel('Independent axis-probe budget');ax.set_ylabel('Detection fraction');ax.set_title('B  Probe coverage governs detection',loc='left',fontweight='bold',fontsize=11);ax.legend(fontsize=8,loc='lower right');ax.grid(alpha=.15)
save('Figure7_independent_probes',fig)

# Scalar tolerance experiment with prespecified policies and healthy false positives.
rng=np.random.default_rng(streams[3]);sigma=1e-4;delta=np.logspace(-6,0,25);eh=rng.normal(scale=sigma,size=(25,16384));ef=rng.normal(scale=sigma,size=(25,16384))
healthy=delta[:,None]+eh;fault=-delta[:,None]+ef;res_h=np.abs(healthy-delta[:,None]);res_f=np.abs(fault-delta[:,None]);tr=[]
policies={'Absolute 5σ':np.full(25,5*sigma),'Relative 5%':.05*delta,'Hybrid maximum':np.maximum(5*sigma,.05*delta)}
for label,threshold in policies.items():
    for i,d in enumerate(delta):
        h=res_h[i]>threshold[i];f=res_f[i]>threshold[i]
        cdf=lambda z: .5*math.erfc(-z/math.sqrt(2))
        tau=threshold[i]
        theoretical_fp=math.erfc(tau/sigma/math.sqrt(2))
        theoretical_tpr=cdf((2*d-tau)/sigma)+.5*math.erfc((2*d+tau)/sigma/math.sqrt(2))
        tr.append({'policy':label,'delta':float(d),'noise_sd':sigma,'threshold':float(tau),'trials':16384,'healthy_rejections':int(h.sum()),'fault_rejections':int(f.sum()),'healthy_false_positive_fraction':float(h.mean()),'fault_detection_fraction':float(f.mean()),'analytic_healthy_false_positive':float(theoretical_fp),'analytic_fault_detection':float(theoretical_tpr)})
csvout('tolerance_sensitivity',tr);np.savez_compressed(RAW/'tolerance_observations.npz',delta=delta,healthy=healthy,fault=fault,noise_sd=sigma)
fig,axs=plt.subplots(1,3,figsize=(12,3.7),layout='constrained')
for label,col in zip(policies,[BLUE,ORANGE,GREEN]):
    rr=[r for r in tr if r['policy']==label];ratio=delta/sigma
    style={'Absolute 5σ':'--','Relative 5%':':','Hybrid maximum':'-'}[label]
    axs[0].plot(ratio,[r['analytic_fault_detection'] for r in rr],color=col,label=label,lw=1.8,ls=style)
    axs[0].scatter(ratio,[r['fault_detection_fraction'] for r in rr],color=col,s=9,zorder=3)
    axs[1].plot(ratio,[r['analytic_healthy_false_positive'] for r in rr],color=col,lw=1.8,ls=style)
    axs[1].scatter(ratio,[r['healthy_false_positive_fraction'] for r in rr],color=col,s=9,zorder=3)
    axs[2].plot(ratio,[r['threshold']/sigma for r in rr],color=col,lw=1.8,ls=style)
for ax,title in zip(axs,['A  Constructed fault detected','B  Healthy output falsely rejected','C  Fixed threshold policies']):
    ax.set_xscale('log');ax.set_xlabel('Known amplitude / measurement noise SD');ax.set_title(title,loc='left',fontweight='bold',fontsize=10);ax.grid(alpha=.15)
axs[0].set_ylabel('Fraction');axs[1].set_ylabel('Fraction');axs[0].set_ylim(-.03,1.03);axs[1].set_ylim(-.03,1.03);axs[2].set_yscale('log');axs[2].set_ylabel('Acceptance threshold / noise SD');axs[0].legend(fontsize=9,loc='lower right')
save('Figure8_tolerance_sensitivity',fig)

summary={'protocol':P,'dimension_stress':{str(d):{'prediction_difference':stats([r['prediction_max_abs'] for r in dimrows if r['dimension']==d]),'untransported_edit_error':stats([r['untransported_edit_rms'] for r in dimrows if r['dimension']==d]),'transported_edit_max':max(r['transported_edit_rms'] for r in dimrows if r['dimension']==d),'span_max':max(r['span_identity_max_abs'] for r in dimrows if r['dimension']==d),'parameters':d*(2*d+1)} for d in P['dimension_stress']['dimensions']},'verifier':{'rows':len(vr),'runnable':sum(r['execution'] for r in vr),'fault_cases':sum(r['group']=='fault' for r in vr),'faults_accepted':sum(r['group']=='fault' and r['accepted'] for r in vr),'benign_cases':sum(r['group']=='benign' for r in vr),'benign_rejected':sum(r['group']=='benign' and not r['accepted'] for r in vr),'healthy_cases':64,'crash_cases':64,'class_metrics':{n:{f:float(np.mean([r[f] for r in vr if r['implementation']==n])) for f in fields} for n in names}},'independent_probes':[{'budget':n,'empirical_detection':float(e),'theoretical_detection':float(t)} for n,e,t in zip(budgets,emp,theory)],'probe_anchor_residual':anchor_residual,'probe_empirical_theory_max_difference':float(np.max(np.abs(np.array(emp)-theory))),'tolerance_empirical_analytic_max_difference':max(max(abs(r['healthy_false_positive_fraction']-r['analytic_healthy_false_positive']),abs(r['fault_detection_fraction']-r['analytic_fault_detection'])) for r in tr),'tolerance_examples':[r for r in tr if r['delta'] in [delta[0],delta[8],delta[12],delta[-1]]],'raw_files':len(list(RAW.glob('*.npz'))),'elapsed_seconds':time.perf_counter()-start}
(OUT/'expanded_summary.json').write_text(json.dumps(summary,indent=2))
print(json.dumps({'dimension_max_prediction_difference':max(r['prediction_max_abs'] for r in dimrows),'verifier':{k:v for k,v in summary['verifier'].items() if k!='class_metrics'},'raw_files':summary['raw_files'],'elapsed_seconds':summary['elapsed_seconds']},indent=2))


==> anc/expanded_independent_audit.json <==
{
  "audit_type": "Independent AI computational audit; not human adjudication or clinical validation",
  "producer_code_imported_or_executed": false,
  "producer_outputs_modified": false,
  "status": "PASS numerical reproduction; Figure7 explicitly marks the unanchored third axis as not anchored",
  "source_acceptance_check_has_no_fault_label_identifiers": true,
  "acceptance_check_identifiers": [
    "Exception",
    "a",
    "am",
    "bool",
    "ed",
    "exc",
    "execution",
    "flags",
    "float",
    "geom",
    "int",
    "model",
    "np",
    "oracle",
    "pm",
    "pred",
    "rank",
    "rt",
    "scope",
    "str",
    "tol",
    "x"
  ],
  "stress_cases_recomputed": 256,
  "stress_csv_max_discrepancy": 0.0,
  "stress_alternative_solver_prediction_max_discrepancy": 1.5765166949677223e-14,
  "minimum_design_smallest_singular_value": 1.3111329772004459,
  "verifier_counts": {
    "rows": 960,
    "runnable": 896,
    "fault_cases": 576,
    "faults_accepted": 0,
    "benign_cases": 256,
    "benign_rejected": 0,
    "healthy_cases": 64,
    "crash_cases": 64
  },
  "verifier_flag_discrepancies": [],
  "verifier_numeric_csv_max_discrepancy": 1.7763568394002505e-15,
  "saved_prediction_and_edit_interface_max_discrepancy": 2.6645352591003757e-15,
  "probe_binary_rows_recomputed": 24576,
  "probe_binary_mismatches": 0,
  "explicit_third_axis_sign_error": [
    0.0,
    0.0,
    2.0
  ],
  "existing_two_axis_anchor_max_error": 0.0,
  "probe_summary": [
    {
      "budget": 1,
      "empirical_detection": 0.33544921875,
      "theoretical_detection": 0.33333333333333337
    },
    {
      "budget": 2,
      "empirical_detection": 0.5673828125,
      "theoretical_detection": 0.5555555555555556
    },
    {
      "budget": 4,
      "empirical_detection": 0.816650390625,
      "theoretical_detection": 0.8024691358024691
    },
    {
      "budget": 8,
      "empirical_detection": 0.96533203125,
      "theoretical_detection": 0.9609815576893767
    },
    {
      "budget": 16,
      "empirical_detection": 0.9990234375,
      "theoretical_detection": 0.9984775611596526
    },
    {
      "budget": 32,
      "empirical_detection": 1.0,
      "theoretical_detection": 0.9999976821799774
    }
  ],
  "tolerance_policy_cells_recomputed": 75,
  "scalar_decisions_recomputed_including_policy_reuse": 2457600,
  "unique_scalar_observations": 819200,
  "tolerance_count_discrepancies": [],
  "tolerance_theory_examples": [
    {
      "policy": "Absolute 5σ",
      "delta": 1e-06,
      "empirical_FPR": 0.0,
      "theoretical_FPR": 5.733031437583873e-07,
      "empirical_TPR": 0.0,
      "theoretical_TPR": 5.762787638252553e-07
    },
    {
      "policy": "Absolute 5σ",
      "delta": 0.0001,
      "empirical_FPR": 0.0,
      "theoretical_FPR": 5.733031437583873e-07,
      "empirical_TPR": 0.00146484375,
      "theoretical_TPR": 0.0013498980329099057
    },
    {
      "policy": "Absolute 5σ",
      "delta": 0.001,
      "empirical_FPR": 0.0,
      "theoretical_FPR": 5.733031437583873e-07,
      "empirical_TPR": 1.0,
      "theoretical_TPR": 1.0
    },
    {
      "policy": "Absolute 5σ",
      "delta": 1.0,
      "empirical_FPR": 0.0,
      "theoretical_FPR": 5.733031437583873e-07,
      "empirical_TPR": 1.0,
      "theoretical_TPR": 1.0
    },
    {
      "policy": "Relative 5%",
      "delta": 1e-06,
      "empirical_FPR": 0.9998779296875,
      "theoretical_FPR": 0.9996010577362212,
      "empirical_TPR": 0.9993896484375,
      "theoretical_TPR": 0.9996011375166889
    },
    {
      "policy": "Relative 5%",
      "delta": 0.0001,
      "empirical_FPR": 0.958984375,
      "theoretical_FPR": 0.960122388323255,
      "empirical_TPR": 0.99407958984375,
      "theoretical_TPR": 0.9945941558840657
    },
    {
      "policy": "Relative 5%",
      "delta": 0.001,
      "empirical_FPR": 0.61578369140625,
      "theoretical_FPR": 0.6170750774519738,
      "empirical_TPR": 1.0,
      "theoretical_TPR": 1.0
    },
    {
      "policy": "Relative 5%",
      "delta": 1.0,
      "empirical_FPR": 0.0,
      "theoretical_FPR": 0.0,
      "empirical_TPR": 1.0,
      "theoretical_TPR": 1.0
    },
    {
      "policy": "Hybrid maximum",
      "delta": 1e-06,
      "empirical_FPR": 0.0,
      "theoretical_FPR": 5.733031437583873e-07,
      "empirical_TPR": 0.0,
      "theoretical_TPR": 5.762787638252553e-07
    },
    {
      "policy": "Hybrid maximum",
      "delta": 0.0001,
      "empirical_FPR": 0.0,
      "theoretical_FPR": 5.733031437583873e-07,
      "empirical_TPR": 0.00146484375,
      "theoretical_TPR": 0.0013498980329099057
    },
    {
      "policy": "Hybrid maximum",
      "delta": 0.001,
      "empirical_FPR": 0.0,
      "theoretical_FPR": 5.733031437583873e-07,
      "empirical_TPR": 1.0,
      "theoretical_TPR": 1.0
    },
    {
      "policy": "Hybrid maximum",
      "delta": 1.0,
      "empirical_FPR": 0.0,
      "theoretical_FPR": 0.0,
      "empirical_TPR": 1.0,
      "theoretical_TPR": 1.0
    }
  ],
  "dimension_summary_max_discrepancy": 0.0,
  "npz_file_count": 322,
  "hashes": {
    "expanded_audit.py": "812bebee2102dfdd0568717f000e77da1ff0f26226617216585d99276928f38b",
    "expanded_protocol.json": "9f30dce4d6e112a5f101334b388b949bebb929456fce99bd13a559ee33d7df0f",
    "results\\expanded_summary.json": "dad94c2a1271ddc4341b7cf8827e5ba97e202fc83b08803982b27605220da359"
  },
  "acceptance_check_source_sha256": "4fff065a2b6a0bb752a8c8b38a686c2fc4a129f1766cb32648ba09025c91f030",
  "interpretation_boundaries": [
    "Figure7 is corrected: the unanchored third axis has no measured anchor residual; the figure labels it Not anchored.",
    "The shared wrong reference is literally a repeat of the same faulty implementation; zero difference is tautological and cannot be called an independent reference result.",
    "The separate oracle expression implements the assigned synthetic linear rule; it is not external physiological or clinical truth.",
    "Round-trip gate is a reconstruction contract, not a Gram-orthogonality gate; consistent scaled coordinate conventions legitimately pass.",
    "Scope-rank gate checks declared dimension against measured rank in this constructed suite; it is not a general test that named target directions lie in arbitrary anchor spans.",
    "64 paired seed blocks contain 15 variants each; 576 faults are designed controls rather than a random sample of natural software faults.",
    "Handwritten known-valid witness and deterministic correction trace do not measure agent repair, RL, harness evolution, or human collaboration.",
    "Dimension stress uses fixed complete linear output changes of basis and a common pseudoinverse; this is not learned neural OPF training.",
    "Sparse-probe simulation is noiseless exactly-one-axis detection with replacement; varying probe budgets uses nested prefixes of the same sequences.",
    "Absolute/hybrid healthy FPR is nonzero theoretically even when no false positives occur in the finite draws.",
    "Threshold policies reuse the same 819200 unique scalar observations; 2457600 policy decisions are not independent measurements.",
    "Relative threshold uses known injected amplitude and known Gaussian noise SD; it is not a clinical decision threshold or estimated model uncertainty.",
    "The expanded protocol is locally declared after the original audit; it is not externally registered preregistration."
  ]
}


==> anc/expanded_protocol.json <==
{
  "date": "2026-10-06",
  "timing": "Declared before execution of the expanded analyses, after the original audit",
  "reason": "Substantive numerical and scientific-verifier controls motivated by ScienceIDE, ScienceBuddy and Discovery Foundation Models; no original outcomes removed",
  "master_seed": 2026100602,
  "dimension_stress": {"dimensions": [3,6,12,24], "seeds_per_dimension":64, "train_n":256,"test_n":128,"observation_noise_sd":0.05},
  "verifier": {"seed_replicates":64,"state_dimension":3,"probe_n":128,"noiseless_tolerance":1e-10,"runnable_fault_types":9,"benign_types":4,"healthy_types":1,"crash_types":1,"reference":"Independent closed-form physical simulator and full-span transported edits","shared_wrong_reference":"Deliberately identical faulty reference; recorded separately and never used for scientific acceptance"},
  "probe_coverage": {"trials":4096,"budgets":[1,2,4,8,16,32],"sampling":"Uniform independent coordinate axes with replacement; exactly one faulty unanchored axis; noiseless","targeted_control":"One deterministic complementary-axis probe"},
  "tolerance": {"trials":16384,"amplitudes":"25 logarithmic values from 1e-6 to 1","noise_sd":0.0001,"residual":"Absolute scalar error from known simulator expectation","healthy":"delta plus Gaussian noise","fault":"negative delta plus Gaussian noise","absolute_threshold":"5 times noise_sd","relative_threshold":"0.05 times delta","hybrid_threshold":"max of the absolute and relative thresholds"},
  "scope":"Synthetic numerical audits only. No neural model, autonomous repair policy, reinforcement learning, human comparison or biological measurement is evaluated. Fault instances are deliberately constructed, paired by seed, and not samples of natural error prevalence."
}


==> anc/independent_audit.json <==
{
  "audit_type": "Independent AI computational audit, not human adjudication or clinical validation",
  "original_analysis_executed": false,
  "original_files_modified": false,
  "overall_status": "PASS numerical consistency, subject to interpretation boundaries",
  "csv_row_counts": {
    "prediction_equivalence": 384,
    "random_basis_edits": 64,
    "angle_sweep": 181,
    "rank_span": 192,
    "noisy_anchors": 768,
    "anchor_conditioning": 320,
    "basis_transfer": 64
  },
  "saved_datasets_recalculated": 384,
  "recomputed_monolithic_mse": {
    "median": 0.0025185487247693828,
    "p025": 0.0023575973729176927,
    "p975": 0.0026976734938265775,
    "n": 384
  },
  "max_prediction_difference_recomputed": 6.661338147750939e-15,
  "max_alternative_pseudoinverse_prediction_difference": 1.4876988529977098e-14,
  "max_Q_orthogonality_spectral_residual": 1.1667330442548654e-15,
  "training_test_row_counts_unique": [
    [
      1024,
      512
    ]
  ],
  "training_action_nonzero_counts_unique": [
    1
  ],
  "test_action_nonzero_counts_unique": [
    2
  ],
  "recalculation_discrepancies": {
    "saved_prediction_csv_max_discrepancy": 0.0,
    "random_edit_csv_max_discrepancy": 0.0,
    "rank_span_csv_max_discrepancy": 0.0,
    "noisy_anchors_csv_max_discrepancy": 3.469446951953614e-15,
    "conditioning_csv_max_discrepancy": 3.684552662974738e-15,
    "independent_newton_polar_vs_original_svd_max_matrix_difference": 6.2450045135165055e-15,
    "basis_transfer_csv_max_discrepancy": 0.0,
    "angle_sweep_csv_max_discrepancy": 4.440892098500626e-16
  },
  "summary_aggregate_max_discrepancy": 0.0,
  "spectral_radii": [
    0.9006140997631074,
    0.910665061814099,
    0.9207252344549853,
    0.9307973616627845,
    0.9408853996578127,
    0.9509952740556419
  ],
  "rank2_ambiguity_witness": {
    "rank": 2,
    "anchor_difference": 0.0,
    "unanchored_mapping_difference": 2.0,
    "relative_determinant": -1.0
  },
  "correct_cross_basis_transport_residual": 1.4432899320127035e-15,
  "hashes": {
    "analyze.py": "7738de69d409ee5a9bced4a41c03e37ca26a3556cfd678bffef9a6a378521eb8",
    "protocol.json": "3bb6ae620fc89a4b91e355e0541467102fb1f1ed3497b55d0f1bd86cfee1e826",
    "results/summary.json": "f79574029f3aea47d9213aa5fe22936ed7059c21b20cabbb47f382459e8577b4"
  },
  "interpretation_boundaries": [
    "384 paired fits are 64 seed blocks across six fixed arbitrary regimes; same seed shares Q. Do not describe as 384 independent clinical or biological replicates.",
    "Percentile bands describe simulated-run distributions, not confidence intervals.",
    "OLS output rotation and exact coordinate-transport are algebraic controls, not neural JEPA-Anything replication.",
    "Anchor-only ambiguity requires restriction from inspecting Q or other semantic pairings.",
    "Noise occurs only in B; A is known and noiseless. Procrustes has a correctly specified orthogonality prior.",
    "Rank1 alternate H flips two complement directions and has determinant +1; rank2 alternate H is a reflection with determinant -1.",
    "Conditioning varies two anchor scales simultaneously.",
    "Repeated anchors use nested noise prefixes; conditioning-scale comparisons share noise and are paired.",
    "Isotropic activity control uses six antipodal points with population covariance I. It does not establish activity invariance for anisotropic states.",
    "Transfer concerns representation coordinates, not physical or clinical domain transfer.",
    "No patient data, vascular calibration, treatment effect, mortality model, or biological semantic validation is present.",
    "In the rank-span test A is coordinate-aligned: A=I[:,:k]. Exactly k accepted named coordinate edits is specific to this construction; generic rank-k spans need not contain k named coordinate axes.",
    "Anchor/noise/transfer experiments sample fresh Q matrices and are separate algebraic experiments, not calibration measured from trained neural predictive models.",
    "A dated local protocol is not public preregistration; avoid registered-protocol claims without independent registration evidence.",
    "Prediction data consist of independently sampled one-step transition pairs, not longitudinal trajectories or free rollouts. Stable F matrices do not constitute a measured rollout-stability experiment.",
    "Test x distribution matches training x. Held-out support consists of two-axis actions instead of one-axis actions; additive linear composition is part of the data-generating construction."
  ]
}

==> anc/protocol.json <==
{
  "title": "Intervention anchors for interpreting orthogonal predictive states in vascular digital twins",
  "frozen_before_execution": "2026-10-06",
  "study_type": "Original mathematical and synthetic computational technical note",
  "clinical_data": "None",
  "claim_boundary": "A fixed complete orthogonal output factorization control, not a replication of JEPA-Anything or validation of vascular physiology",
  "master_seed": 20261006,
  "replicates": 64,
  "dimension": 3,
  "training_rows_per_regime": 1024,
  "test_rows_per_regime": 512,
  "regimes": 6,
  "observation_noise_sd": 0.05,
  "anchor_noise_sd": [0.05, 0.2, 0.5],
  "anchor_repeats": [1, 4, 16, 64],
  "anchor_minimum_scales": [1, 0.3, 0.1, 0.03, 0.01],
  "conditioning_noise_sd": 0.02,
  "conditioning_repeats": 16,
  "primary_controls": [
    "Capacity matched monolithic OLS and fixed complete orthogonal three-head OLS",
    "State edit without semantic calibration and correctly transported edit",
    "Known anchor span ranks one two three with explicit O(3) complement reflection",
    "Noise and repeats for unrestricted linear inverse and orthogonal Procrustes calibration",
    "Condition number for inverse and Procrustes calibration",
    "Coordinate-basis transfer with source mapping and target recalibration"
  ],
  "metrics": ["Prediction MSE per coordinate", "maximum absolute paired prediction difference", "Euclidean semantic edit error", "unsupported residual norm", "RMS semantic calibration error over three unit edits"],
  "uncertainty": "Median and 2.5th to 97.5th percentiles over simulated seed replicates; not clinical confidence intervals",
  "inference": "No hypothesis significance tests; equivalence follows algebraically and numerical deviations are floating point checks",
  "scope": "The three dimensionless state coordinates are conceptual analogues of mechanical cellular and physicochemical immune ecology. All coefficients are arbitrary and uncalibrated. Regimes A to F are not measured vascular beds.",
  "publication": "Draft prepared for author review then Preprints.org Technical Note screening"
}


==> anc/protocol_addendum.json <==
{
 "date": "2026-10-06",
 "timing": "After initial execution and theoretical review",
 "reason": "Explicit coordinate conventions and additional implementation controls requested by theoretical audit",
 "additional_checks": ["identity and signed permutation bases", "coefficient and immediate action-response transport", "ten-step noiseless rollout equivalence", "anisotropic factor-activity sensitivity"],
 "selection": "Original outcomes retained without exclusion or parameter retuning"
}


==> anc/results/additional_controls.csv <==
file,basis,coefficient_max_error,action_response_max_error,ten_step_prediction_max_error
regime_0_seed_00.npz,identity,1.9984014443252818e-15,1.9984014443252818e-15,1.3766765505351941e-14
regime_0_seed_00.npz,signed_permutation,1.9984014443252818e-15,1.9984014443252818e-15,1.3766765505351941e-14
regime_0_seed_00.npz,random,6.661338147750939e-16,9.992007221626409e-16,8.43769498715119e-15
regime_0_seed_01.npz,identity,5.551115123125783e-16,3.3306690738754696e-16,4.690692279041286e-15
regime_0_seed_01.npz,signed_permutation,5.551115123125783e-16,3.3306690738754696e-16,4.690692279041286e-15
regime_0_seed_01.npz,random,5.551115123125783e-16,4.588343593958655e-16,9.325873406851315e-15
regime_0_seed_02.npz,identity,3.885780586188048e-16,3.7470027081099033e-16,5.329070518200751e-15
regime_0_seed_02.npz,signed_permutation,3.885780586188048e-16,3.7470027081099033e-16,5.329070518200751e-15
regime_0_seed_02.npz,random,6.661338147750939e-16,4.787836793695988e-16,1.1324274851176597e-14
regime_0_seed_03.npz,identity,6.661338147750939e-16,6.661338147750939e-16,5.551115123125783e-15
regime_0_seed_03.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,5.551115123125783e-15
regime_0_seed_03.npz,random,6.661338147750939e-16,5.551115123125783e-16,1.0103029524088925e-14
regime_0_seed_04.npz,identity,4.440892098500626e-16,2.7755575615628914e-16,3.1086244689504383e-15
regime_0_seed_04.npz,signed_permutation,4.440892098500626e-16,2.7755575615628914e-16,3.1086244689504383e-15
regime_0_seed_04.npz,random,6.661338147750939e-16,8.881784197001252e-16,8.881784197001252e-15
regime_0_seed_05.npz,identity,6.661338147750939e-16,3.608224830031759e-16,6.217248937900877e-15
regime_0_seed_05.npz,signed_permutation,6.661338147750939e-16,3.608224830031759e-16,6.217248937900877e-15
regime_0_seed_05.npz,random,4.440892098500626e-16,4.440892098500626e-16,5.329070518200751e-15
regime_0_seed_06.npz,identity,7.771561172376096e-16,7.771561172376096e-16,4.884981308350689e-15
regime_0_seed_06.npz,signed_permutation,7.771561172376096e-16,7.771561172376096e-16,4.884981308350689e-15
regime_0_seed_06.npz,random,1.4432899320127035e-15,1.3322676295501878e-15,9.992007221626409e-15
regime_0_seed_07.npz,identity,6.661338147750939e-16,3.3306690738754696e-16,6.661338147750939e-15
regime_0_seed_07.npz,signed_permutation,6.661338147750939e-16,3.3306690738754696e-16,6.661338147750939e-15
regime_0_seed_07.npz,random,1.2212453270876722e-15,1.6653345369377348e-15,1.2878587085651816e-14
regime_0_seed_08.npz,identity,5.551115123125783e-16,5.551115123125783e-16,3.3306690738754696e-15
regime_0_seed_08.npz,signed_permutation,5.551115123125783e-16,5.551115123125783e-16,3.3306690738754696e-15
regime_0_seed_08.npz,random,7.771561172376096e-16,7.771561172376096e-16,7.105427357601002e-15
regime_0_seed_09.npz,identity,4.440892098500626e-16,4.440892098500626e-16,3.552713678800501e-15
regime_0_seed_09.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,3.552713678800501e-15
regime_0_seed_09.npz,random,4.440892098500626e-16,4.440892098500626e-16,5.995204332975845e-15
regime_0_seed_10.npz,identity,8.881784197001252e-16,8.881784197001252e-16,2.6645352591003757e-15
regime_0_seed_10.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,2.6645352591003757e-15
regime_0_seed_10.npz,random,7.771561172376096e-16,1.3322676295501878e-15,7.105427357601002e-15
regime_0_seed_11.npz,identity,4.996003610813204e-16,4.996003610813204e-16,4.773959005888173e-15
regime_0_seed_11.npz,signed_permutation,4.996003610813204e-16,4.996003610813204e-16,4.773959005888173e-15
regime_0_seed_11.npz,random,8.881784197001252e-16,1.3322676295501878e-15,1.2212453270876722e-14
regime_0_seed_12.npz,identity,4.440892098500626e-16,4.440892098500626e-16,2.886579864025407e-15
regime_0_seed_12.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,2.886579864025407e-15
regime_0_seed_12.npz,random,1.1102230246251565e-15,1.3322676295501878e-15,1.3877787807814457e-14
regime_0_seed_13.npz,identity,4.440892098500626e-16,4.440892098500626e-16,2.6645352591003757e-15
regime_0_seed_13.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,2.6645352591003757e-15
regime_0_seed_13.npz,random,9.992007221626409e-16,4.440892098500626e-16,1.2878587085651816e-14
regime_0_seed_14.npz,identity,9.992007221626409e-16,6.661338147750939e-16,1.0658141036401503e-14
regime_0_seed_14.npz,signed_permutation,9.992007221626409e-16,6.661338147750939e-16,1.0658141036401503e-14
regime_0_seed_14.npz,random,4.440892098500626e-16,5.551115123125783e-16,1.4654943925052066e-14
regime_0_seed_15.npz,identity,6.661338147750939e-16,6.661338147750939e-16,4.884981308350689e-15
regime_0_seed_15.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,4.884981308350689e-15
regime_0_seed_15.npz,random,9.992007221626409e-16,5.551115123125783e-16,7.438494264988549e-15
regime_0_seed_16.npz,identity,5.551115123125783e-16,4.440892098500626e-16,4.218847493575595e-15
regime_0_seed_16.npz,signed_permutation,5.551115123125783e-16,4.440892098500626e-16,4.218847493575595e-15
regime_0_seed_16.npz,random,5.551115123125783e-16,4.505131077220392e-16,5.329070518200751e-15
regime_0_seed_17.npz,identity,8.881784197001252e-16,8.881784197001252e-16,4.773959005888173e-15
regime_0_seed_17.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,4.773959005888173e-15
regime_0_seed_17.npz,random,8.881784197001252e-16,7.771561172376096e-16,7.882583474838611e-15
regime_0_seed_18.npz,identity,4.440892098500626e-16,2.220446049250313e-16,4.107825191113079e-15
regime_0_seed_18.npz,signed_permutation,4.440892098500626e-16,2.220446049250313e-16,4.107825191113079e-15
regime_0_seed_18.npz,random,7.771561172376096e-16,7.073334973295431e-16,7.105427357601002e-15
regime_0_seed_19.npz,identity,7.771561172376096e-16,2.220446049250313e-16,5.773159728050814e-15
regime_0_seed_19.npz,signed_permutation,7.771561172376096e-16,2.220446049250313e-16,5.773159728050814e-15
regime_0_seed_19.npz,random,9.992007221626409e-16,6.661338147750939e-16,1.4654943925052066e-14
regime_0_seed_20.npz,identity,8.881784197001252e-16,8.881784197001252e-16,6.661338147750939e-15
regime_0_seed_20.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,6.661338147750939e-15
regime_0_seed_20.npz,random,8.881784197001252e-16,1.1102230246251565e-15,8.881784197001252e-15
regime_0_seed_21.npz,identity,6.661338147750939e-16,4.440892098500626e-16,4.496403249731884e-15
regime_0_seed_21.npz,signed_permutation,6.661338147750939e-16,4.440892098500626e-16,4.496403249731884e-15
regime_0_seed_21.npz,random,9.992007221626409e-16,5.724587470723463e-16,1.554312234475219e-14
regime_0_seed_22.npz,identity,1.3322676295501878e-15,1.3322676295501878e-15,7.216449660063518e-15
regime_0_seed_22.npz,signed_permutation,1.3322676295501878e-15,1.3322676295501878e-15,7.216449660063518e-15
regime_0_seed_22.npz,random,8.881784197001252e-16,1.1102230246251565e-15,3.9968028886505635e-15
regime_0_seed_23.npz,identity,1.1102230246251565e-15,7.771561172376096e-16,1.3322676295501878e-14
regime_0_seed_23.npz,signed_permutation,1.1102230246251565e-15,7.771561172376096e-16,1.3322676295501878e-14
regime_0_seed_23.npz,random,9.992007221626409e-16,5.551115123125783e-16,2.5757174171303632e-14
regime_0_seed_24.npz,identity,2.636779683484747e-16,2.636779683484747e-16,2.220446049250313e-15
regime_0_seed_24.npz,signed_permutation,2.636779683484747e-16,2.636779683484747e-16,2.220446049250313e-15
regime_0_seed_24.npz,random,6.661338147750939e-16,4.616532850443278e-16,1.176836406102666e-14
regime_0_seed_25.npz,identity,7.771561172376096e-16,7.771561172376096e-16,4.884981308350689e-15
regime_0_seed_25.npz,signed_permutation,7.771561172376096e-16,7.771561172376096e-16,4.884981308350689e-15
regime_0_seed_25.npz,random,5.551115123125783e-16,6.661338147750939e-16,9.769962616701378e-15
regime_0_seed_26.npz,identity,4.440892098500626e-16,4.440892098500626e-16,4.440892098500626e-15
regime_0_seed_26.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,4.440892098500626e-15
regime_0_seed_26.npz,random,7.771561172376096e-16,1.1102230246251565e-15,1.9984014443252818e-14
regime_0_seed_27.npz,identity,1.3322676295501878e-15,1.3322676295501878e-15,3.9968028886505635e-15
regime_0_seed_27.npz,signed_permutation,1.3322676295501878e-15,1.3322676295501878e-15,3.9968028886505635e-15
regime_0_seed_27.npz,random,1.3322676295501878e-15,1.6653345369377348e-15,1.021405182655144e-14
regime_0_seed_28.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,4.440892098500626e-15
regime_0_seed_28.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,4.440892098500626e-15
regime_0_seed_28.npz,random,9.992007221626409e-16,1.3322676295501878e-15,1.3322676295501878e-14
regime_0_seed_29.npz,identity,9.992007221626409e-16,4.163336342344337e-16,1.0047518372857667e-14
regime_0_seed_29.npz,signed_permutation,9.992007221626409e-16,4.163336342344337e-16,1.0047518372857667e-14
regime_0_seed_29.npz,random,7.216449660063518e-16,5.551115123125783e-16,7.549516567451064e-15
regime_0_seed_30.npz,identity,9.992007221626409e-16,6.661338147750939e-16,1.0658141036401503e-14
regime_0_seed_30.npz,signed_permutation,9.992007221626409e-16,6.661338147750939e-16,1.0658141036401503e-14
regime_0_seed_30.npz,random,6.661338147750939e-16,6.661338147750939e-16,1.199040866595169e-14
regime_0_seed_31.npz,identity,1.4432899320127035e-15,1.4432899320127035e-15,5.773159728050814e-15
regime_0_seed_31.npz,signed_permutation,1.4432899320127035e-15,1.4432899320127035e-15,5.773159728050814e-15
regime_0_seed_31.npz,random,1.1102230246251565e-15,9.992007221626409e-16,1.5987211554602254e-14
regime_0_seed_32.npz,identity,1.5543122344752192e-15,3.3306690738754696e-16,1.199040866595169e-14
regime_0_seed_32.npz,signed_permutation,1.5543122344752192e-15,3.3306690738754696e-16,1.199040866595169e-14
regime_0_seed_32.npz,random,8.881784197001252e-16,6.661338147750939e-16,1.532107773982716e-14
regime_0_seed_33.npz,identity,1.3322676295501878e-15,1.3322676295501878e-15,5.329070518200751e-15
regime_0_seed_33.npz,signed_permutation,1.3322676295501878e-15,1.3322676295501878e-15,5.329070518200751e-15
regime_0_seed_33.npz,random,5.551115123125783e-16,5.551115123125783e-16,6.661338147750939e-15
regime_0_seed_34.npz,identity,2.220446049250313e-16,2.220446049250313e-16,2.886579864025407e-15
regime_0_seed_34.npz,signed_permutation,2.220446049250313e-16,2.220446049250313e-16,2.886579864025407e-15
regime_0_seed_34.npz,random,4.484260185400046e-16,5.551115123125783e-16,5.773159728050814e-15
regime_0_seed_35.npz,identity,9.992007221626409e-16,9.992007221626409e-16,3.9968028886505635e-15
regime_0_seed_35.npz,signed_permutation,9.992007221626409e-16,9.992007221626409e-16,3.9968028886505635e-15
regime_0_seed_35.npz,random,1.1102230246251565e-15,1.1102230246251565e-15,1.4210854715202004e-14
regime_0_seed_36.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,4.884981308350689e-15
regime_0_seed_36.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,4.884981308350689e-15
regime_0_seed_36.npz,random,1.4432899320127035e-15,1.5543122344752192e-15,1.1102230246251565e-14
regime_0_seed_37.npz,identity,6.661338147750939e-16,6.661338147750939e-16,4.218847493575595e-15
regime_0_seed_37.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,4.218847493575595e-15
regime_0_seed_37.npz,random,8.881784197001252e-16,7.771561172376096e-16,1.176836406102666e-14
regime_0_seed_38.npz,identity,7.771561172376096e-16,7.771561172376096e-16,6.661338147750939e-15
regime_0_seed_38.npz,signed_permutation,7.771561172376096e-16,7.771561172376096e-16,6.661338147750939e-15
regime_0_seed_38.npz,random,9.992007221626409e-16,7.771561172376096e-16,1.1546319456101628e-14
regime_0_seed_39.npz,identity,8.881784197001252e-16,7.771561172376096e-16,9.769962616701378e-15
regime_0_seed_39.npz,signed_permutation,8.881784197001252e-16,7.771561172376096e-16,9.769962616701378e-15
regime_0_seed_39.npz,random,3.885780586188048e-16,6.661338147750939e-16,8.215650382226158e-15
regime_0_seed_40.npz,identity,5.551115123125783e-16,2.7885679876327174e-16,5.773159728050814e-15
regime_0_seed_40.npz,signed_permutation,5.551115123125783e-16,2.7885679876327174e-16,5.773159728050814e-15
regime_0_seed_40.npz,random,7.771561172376096e-16,1.1102230246251565e-15,1.1102230246251565e-14
regime_0_seed_41.npz,identity,4.440892098500626e-16,4.440892098500626e-16,6.217248937900877e-15
regime_0_seed_41.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,6.217248937900877e-15
regime_0_seed_41.npz,random,6.661338147750939e-16,4.604606626545937e-16,1.3322676295501878e-14
regime_0_seed_42.npz,identity,1.3322676295501878e-15,1.1102230246251565e-15,1.3766765505351941e-14
regime_0_seed_42.npz,signed_permutation,1.3322676295501878e-15,1.1102230246251565e-15,1.3766765505351941e-14
regime_0_seed_42.npz,random,1.2212453270876722e-15,1.2212453270876722e-15,6.217248937900877e-15
regime_0_seed_43.npz,identity,1.5543122344752192e-15,1.5543122344752192e-15,6.661338147750939e-15
regime_0_seed_43.npz,signed_permutation,1.5543122344752192e-15,1.5543122344752192e-15,6.661338147750939e-15
regime_0_seed_43.npz,random,1.3322676295501878e-15,2.220446049250313e-15,1.021405182655144e-14
regime_0_seed_44.npz,identity,4.440892098500626e-16,4.440892098500626e-16,5.773159728050814e-15
regime_0_seed_44.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,5.773159728050814e-15
regime_0_seed_44.npz,random,7.771561172376096e-16,6.936725499562257e-16,4.884981308350689e-15
regime_0_seed_45.npz,identity,1.1102230246251565e-15,6.661338147750939e-16,6.106226635438361e-15
regime_0_seed_45.npz,signed_permutation,1.1102230246251565e-15,6.661338147750939e-16,6.106226635438361e-15
regime_0_seed_45.npz,random,4.440892098500626e-16,3.3306690738754696e-16,6.217248937900877e-15
regime_0_seed_46.npz,identity,1.1102230246251565e-15,8.881784197001252e-16,1.0436096431476471e-14
regime_0_seed_46.npz,signed_permutation,1.1102230246251565e-15,8.881784197001252e-16,1.0436096431476471e-14
regime_0_seed_46.npz,random,9.992007221626409e-16,1.1102230246251565e-15,8.43769498715119e-15
regime_0_seed_47.npz,identity,5.551115123125783e-16,1.1449174941446927e-16,4.440892098500626e-15
regime_0_seed_47.npz,signed_permutation,5.551115123125783e-16,1.1449174941446927e-16,4.440892098500626e-15
regime_0_seed_47.npz,random,1.1102230246251565e-15,8.881784197001252e-16,1.3766765505351941e-14
regime_0_seed_48.npz,identity,3.3306690738754696e-16,3.3306690738754696e-16,2.220446049250313e-15
regime_0_seed_48.npz,signed_permutation,3.3306690738754696e-16,3.3306690738754696e-16,2.220446049250313e-15
regime_0_seed_48.npz,random,8.881784197001252e-16,4.440892098500626e-16,1.021405182655144e-14
regime_0_seed_49.npz,identity,4.440892098500626e-16,4.440892098500626e-16,3.9968028886505635e-15
regime_0_seed_49.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,3.9968028886505635e-15
regime_0_seed_49.npz,random,8.881784197001252e-16,8.881784197001252e-16,6.8833827526759706e-15
regime_0_seed_50.npz,identity,8.881784197001252e-16,2.220446049250313e-16,1.0436096431476471e-14
regime_0_seed_50.npz,signed_permutation,8.881784197001252e-16,2.220446049250313e-16,1.0436096431476471e-14
regime_0_seed_50.npz,random,5.551115123125783e-16,6.661338147750939e-16,7.993605777301127e-15
regime_0_seed_51.npz,identity,8.881784197001252e-16,8.881784197001252e-16,2.220446049250313e-15
regime_0_seed_51.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,2.220446049250313e-15
regime_0_seed_51.npz,random,1.3322676295501878e-15,8.881784197001252e-16,8.881784197001252e-15
regime_0_seed_52.npz,identity,5.551115123125783e-16,4.440892098500626e-16,5.162537064506978e-15
regime_0_seed_52.npz,signed_permutation,5.551115123125783e-16,4.440892098500626e-16,5.162537064506978e-15
regime_0_seed_52.npz,random,9.992007221626409e-16,1.7763568394002505e-15,9.325873406851315e-15
regime_0_seed_53.npz,identity,8.881784197001252e-16,8.881784197001252e-16,9.325873406851315e-15
regime_0_seed_53.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,9.325873406851315e-15
regime_0_seed_53.npz,random,4.996003610813204e-16,4.440892098500626e-16,8.881784197001252e-15
regime_0_seed_54.npz,identity,1.2212453270876722e-15,1.2212453270876722e-15,9.769962616701378e-15
regime_0_seed_54.npz,signed_permutation,1.2212453270876722e-15,1.2212453270876722e-15,9.769962616701378e-15
regime_0_seed_54.npz,random,6.661338147750939e-16,5.551115123125783e-16,6.661338147750939e-15
regime_0_seed_55.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,3.1086244689504383e-15
regime_0_seed_55.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,3.1086244689504383e-15
regime_0_seed_55.npz,random,1.1102230246251565e-15,1.2212453270876722e-15,1.0658141036401503e-14
regime_0_seed_56.npz,identity,1.3322676295501878e-15,1.3322676295501878e-15,6.217248937900877e-15
regime_0_seed_56.npz,signed_permutation,1.3322676295501878e-15,1.3322676295501878e-15,6.217248937900877e-15
regime_0_seed_56.npz,random,1.1102230246251565e-15,1.2212453270876722e-15,8.493206138382448e-15
regime_0_seed_57.npz,identity,8.881784197001252e-16,8.881784197001252e-16,4.440892098500626e-15
regime_0_seed_57.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,4.440892098500626e-15
regime_0_seed_57.npz,random,8.881784197001252e-16,5.982627587775013e-16,4.9404924595819466e-15
regime_0_seed_58.npz,identity,4.440892098500626e-16,2.636779683484747e-16,3.1086244689504383e-15
regime_0_seed_58.npz,signed_permutation,4.440892098500626e-16,2.636779683484747e-16,3.1086244689504383e-15
regime_0_seed_58.npz,random,9.992007221626409e-16,1.5543122344752192e-15,1.1546319456101628e-14
regime_0_seed_59.npz,identity,8.881784197001252e-16,8.881784197001252e-16,3.3861802251067274e-15
regime_0_seed_59.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,3.3861802251067274e-15
regime_0_seed_59.npz,random,7.771561172376096e-16,1.1102230246251565e-15,9.048317650695026e-15
regime_0_seed_60.npz,identity,1.4432899320127035e-15,1.4432899320127035e-15,3.1086244689504383e-15
regime_0_seed_60.npz,signed_permutation,1.4432899320127035e-15,1.4432899320127035e-15,3.1086244689504383e-15
regime_0_seed_60.npz,random,1.7763568394002505e-15,2.1094237467877974e-15,5.9119376061289586e-15
regime_0_seed_61.npz,identity,9.992007221626409e-16,9.992007221626409e-16,4.218847493575595e-15
regime_0_seed_61.npz,signed_permutation,9.992007221626409e-16,9.992007221626409e-16,4.218847493575595e-15
regime_0_seed_61.npz,random,5.551115123125783e-16,6.661338147750939e-16,9.325873406851315e-15
regime_0_seed_62.npz,identity,8.881784197001252e-16,8.881784197001252e-16,3.1086244689504383e-15
regime_0_seed_62.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,3.1086244689504383e-15
regime_0_seed_62.npz,random,5.551115123125783e-16,4.553649124439119e-16,7.494005416219807e-15
regime_0_seed_63.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,5.773159728050814e-15
regime_0_seed_63.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,5.773159728050814e-15
regime_0_seed_63.npz,random,1.6653345369377348e-15,1.5543122344752192e-15,5.023759186428833e-15
regime_1_seed_00.npz,identity,1.1102230246251565e-15,6.661338147750939e-16,8.215650382226158e-15
regime_1_seed_00.npz,signed_permutation,1.1102230246251565e-15,6.661338147750939e-16,8.215650382226158e-15
regime_1_seed_00.npz,random,7.771561172376096e-16,6.661338147750939e-16,5.995204332975845e-15
regime_1_seed_01.npz,identity,7.494005416219807e-16,7.494005416219807e-16,3.164135620181696e-15
regime_1_seed_01.npz,signed_permutation,7.494005416219807e-16,7.494005416219807e-16,3.164135620181696e-15
regime_1_seed_01.npz,random,9.992007221626409e-16,9.992007221626409e-16,1.1546319456101628e-14
regime_1_seed_02.npz,identity,8.881784197001252e-16,4.440892098500626e-16,1.0658141036401503e-14
regime_1_seed_02.npz,signed_permutation,8.881784197001252e-16,4.440892098500626e-16,1.0658141036401503e-14
regime_1_seed_02.npz,random,1.3322676295501878e-15,1.1102230246251565e-15,1.7208456881689926e-14
regime_1_seed_03.npz,identity,5.551115123125783e-16,2.220446049250313e-16,4.440892098500626e-15
regime_1_seed_03.npz,signed_permutation,5.551115123125783e-16,2.220446049250313e-16,4.440892098500626e-15
regime_1_seed_03.npz,random,8.881784197001252e-16,1.1102230246251565e-15,6.661338147750939e-15
regime_1_seed_04.npz,identity,4.440892098500626e-16,4.440892098500626e-16,4.107825191113079e-15
regime_1_seed_04.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,4.107825191113079e-15
regime_1_seed_04.npz,random,6.661338147750939e-16,8.881784197001252e-16,6.716849298982197e-15
regime_1_seed_05.npz,identity,5.551115123125783e-16,3.3306690738754696e-16,5.329070518200751e-15
regime_1_seed_05.npz,signed_permutation,5.551115123125783e-16,3.3306690738754696e-16,5.329070518200751e-15
regime_1_seed_05.npz,random,5.551115123125783e-16,6.661338147750939e-16,8.43769498715119e-15
regime_1_seed_06.npz,identity,8.881784197001252e-16,8.881784197001252e-16,4.6629367034256575e-15
regime_1_seed_06.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,4.6629367034256575e-15
regime_1_seed_06.npz,random,7.771561172376096e-16,6.804452834519026e-16,5.773159728050814e-15
regime_1_seed_07.npz,identity,6.661338147750939e-16,6.661338147750939e-16,4.6629367034256575e-15
regime_1_seed_07.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,4.6629367034256575e-15
regime_1_seed_07.npz,random,5.551115123125783e-16,8.881784197001252e-16,9.769962616701378e-15
regime_1_seed_08.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,8.659739592076221e-15
regime_1_seed_08.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,8.659739592076221e-15
regime_1_seed_08.npz,random,1.3322676295501878e-15,1.1102230246251565e-15,5.329070518200751e-15
regime_1_seed_09.npz,identity,8.881784197001252e-16,8.881784197001252e-16,3.9968028886505635e-15
regime_1_seed_09.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,3.9968028886505635e-15
regime_1_seed_09.npz,random,1.5543122344752192e-15,1.2212453270876722e-15,9.325873406851315e-15
regime_1_seed_10.npz,identity,4.163336342344337e-16,4.163336342344337e-16,4.440892098500626e-15
regime_1_seed_10.npz,signed_permutation,4.163336342344337e-16,4.163336342344337e-16,4.440892098500626e-15
regime_1_seed_10.npz,random,9.992007221626409e-16,8.881784197001252e-16,1.3766765505351941e-14
regime_1_seed_11.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,5.995204332975845e-15
regime_1_seed_11.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,5.995204332975845e-15
regime_1_seed_11.npz,random,9.992007221626409e-16,1.1102230246251565e-15,1.5987211554602254e-14
regime_1_seed_12.npz,identity,2.636779683484747e-16,2.220446049250313e-16,2.886579864025407e-15
regime_1_seed_12.npz,signed_permutation,2.636779683484747e-16,2.220446049250313e-16,2.886579864025407e-15
regime_1_seed_12.npz,random,6.661338147750939e-16,4.440892098500626e-16,1.1102230246251565e-14
regime_1_seed_13.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,6.661338147750939e-15
regime_1_seed_13.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,6.661338147750939e-15
regime_1_seed_13.npz,random,5.551115123125783e-16,6.661338147750939e-16,7.549516567451064e-15
regime_1_seed_14.npz,identity,9.992007221626409e-16,2.220446049250313e-16,8.881784197001252e-15
regime_1_seed_14.npz,signed_permutation,9.992007221626409e-16,2.220446049250313e-16,8.881784197001252e-15
regime_1_seed_14.npz,random,1.1102230246251565e-15,6.661338147750939e-16,1.432187701766452e-14
regime_1_seed_15.npz,identity,4.440892098500626e-16,4.440892098500626e-16,3.774758283725532e-15
regime_1_seed_15.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,3.774758283725532e-15
regime_1_seed_15.npz,random,8.326672684688674e-16,4.440892098500626e-16,1.071365218763276e-14
regime_1_seed_16.npz,identity,6.661338147750939e-16,6.661338147750939e-16,6.217248937900877e-15
regime_1_seed_16.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,6.217248937900877e-15
regime_1_seed_16.npz,random,1.4432899320127035e-15,1.3322676295501878e-15,7.327471962526033e-15
regime_1_seed_17.npz,identity,4.440892098500626e-16,4.440892098500626e-16,4.773959005888173e-15
regime_1_seed_17.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,4.773959005888173e-15
regime_1_seed_17.npz,random,8.881784197001252e-16,1.2212453270876722e-15,8.881784197001252e-15
regime_1_seed_18.npz,identity,4.440892098500626e-16,4.440892098500626e-16,4.163336342344337e-15
regime_1_seed_18.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,4.163336342344337e-15
regime_1_seed_18.npz,random,3.3306690738754696e-16,4.440892098500626e-16,2.9976021664879227e-15
regime_1_seed_19.npz,identity,6.661338147750939e-16,4.440892098500626e-16,8.93729534823251e-15
regime_1_seed_19.npz,signed_permutation,6.661338147750939e-16,4.440892098500626e-16,8.93729534823251e-15
regime_1_seed_19.npz,random,1.3322676295501878e-15,1.5543122344752192e-15,1.532107773982716e-14
regime_1_seed_20.npz,identity,9.992007221626409e-16,8.881784197001252e-16,8.770761894538737e-15
regime_1_seed_20.npz,signed_permutation,9.992007221626409e-16,8.881784197001252e-16,8.770761894538737e-15
regime_1_seed_20.npz,random,1.1102230246251565e-15,4.440892098500626e-16,1.9539925233402755e-14
regime_1_seed_21.npz,identity,1.1102230246251565e-15,4.440892098500626e-16,1.6209256159527285e-14
regime_1_seed_21.npz,signed_permutation,1.1102230246251565e-15,4.440892098500626e-16,1.6209256159527285e-14
regime_1_seed_21.npz,random,8.881784197001252e-16,8.881784197001252e-16,1.1213252548714081e-14
regime_1_seed_22.npz,identity,1.4432899320127035e-15,1.4432899320127035e-15,4.884981308350689e-15
regime_1_seed_22.npz,signed_permutation,1.4432899320127035e-15,1.4432899320127035e-15,4.884981308350689e-15
regime_1_seed_22.npz,random,8.881784197001252e-16,7.771561172376096e-16,7.549516567451064e-15
regime_1_seed_23.npz,identity,6.661338147750939e-16,6.661338147750939e-16,7.549516567451064e-15
regime_1_seed_23.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,7.549516567451064e-15
regime_1_seed_23.npz,random,8.881784197001252e-16,6.661338147750939e-16,1.8207657603852567e-14
regime_1_seed_24.npz,identity,8.881784197001252e-16,6.661338147750939e-16,9.103828801926284e-15
regime_1_seed_24.npz,signed_permutation,8.881784197001252e-16,6.661338147750939e-16,9.103828801926284e-15
regime_1_seed_24.npz,random,6.661338147750939e-16,6.661338147750939e-16,1.2434497875801753e-14
regime_1_seed_25.npz,identity,1.1102230246251565e-15,6.661338147750939e-16,1.2212453270876722e-14
regime_1_seed_25.npz,signed_permutation,1.1102230246251565e-15,6.661338147750939e-16,1.2212453270876722e-14
regime_1_seed_25.npz,random,1.1102230246251565e-15,5.165139149720943e-16,1.509903313490213e-14
regime_1_seed_26.npz,identity,1.3322676295501878e-15,1.3322676295501878e-15,5.773159728050814e-15
regime_1_seed_26.npz,signed_permutation,1.3322676295501878e-15,1.3322676295501878e-15,5.773159728050814e-15
regime_1_seed_26.npz,random,1.5543122344752192e-15,1.6653345369377348e-15,7.993605777301127e-15
regime_1_seed_27.npz,identity,1.2212453270876722e-15,8.881784197001252e-16,1.0658141036401503e-14
regime_1_seed_27.npz,signed_permutation,1.2212453270876722e-15,8.881784197001252e-16,1.0658141036401503e-14
regime_1_seed_27.npz,random,6.661338147750939e-16,6.661338147750939e-16,8.881784197001252e-15
regime_1_seed_28.npz,identity,4.440892098500626e-16,4.440892098500626e-16,3.1086244689504383e-15
regime_1_seed_28.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,3.1086244689504383e-15
regime_1_seed_28.npz,random,6.661338147750939e-16,8.881784197001252e-16,6.8833827526759706e-15
regime_1_seed_29.npz,identity,1.2212453270876722e-15,1.2212453270876722e-15,4.440892098500626e-15
regime_1_seed_29.npz,signed_permutation,1.2212453270876722e-15,1.2212453270876722e-15,4.440892098500626e-15
regime_1_seed_29.npz,random,1.7763568394002505e-15,1.7763568394002505e-15,3.197442310920451e-14
regime_1_seed_30.npz,identity,5.551115123125783e-16,3.608224830031759e-16,3.885780586188048e-15
regime_1_seed_30.npz,signed_permutation,5.551115123125783e-16,3.608224830031759e-16,3.885780586188048e-15
regime_1_seed_30.npz,random,7.771561172376096e-16,6.661338147750939e-16,4.6629367034256575e-15
regime_1_seed_31.npz,identity,4.440892098500626e-16,4.440892098500626e-16,3.1086244689504383e-15
regime_1_seed_31.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,3.1086244689504383e-15
regime_1_seed_31.npz,random,6.661338147750939e-16,6.303822481373844e-16,1.509903313490213e-14
regime_1_seed_32.npz,identity,1.2212453270876722e-15,1.2212453270876722e-15,5.773159728050814e-15
regime_1_seed_32.npz,signed_permutation,1.2212453270876722e-15,1.2212453270876722e-15,5.773159728050814e-15
regime_1_seed_32.npz,random,7.771561172376096e-16,1.1102230246251565e-15,9.769962616701378e-15
regime_1_seed_33.npz,identity,6.661338147750939e-16,4.440892098500626e-16,6.217248937900877e-15
regime_1_seed_33.npz,signed_permutation,6.661338147750939e-16,4.440892098500626e-16,6.217248937900877e-15
regime_1_seed_33.npz,random,4.440892098500626e-16,4.440892098500626e-16,1.1546319456101628e-14
regime_1_seed_34.npz,identity,4.440892098500626e-16,4.440892098500626e-16,4.6074255521944e-15
regime_1_seed_34.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,4.6074255521944e-15
regime_1_seed_34.npz,random,9.992007221626409e-16,4.440892098500626e-16,1.4654943925052066e-14
regime_1_seed_35.npz,identity,4.440892098500626e-16,4.440892098500626e-16,3.9968028886505635e-15
regime_1_seed_35.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,3.9968028886505635e-15
regime_1_seed_35.npz,random,1.2212453270876722e-15,1.3322676295501878e-15,7.105427357601002e-15
regime_1_seed_36.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,3.552713678800501e-15
regime_1_seed_36.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,3.552713678800501e-15
regime_1_seed_36.npz,random,6.661338147750939e-16,6.661338147750939e-16,6.217248937900877e-15
regime_1_seed_37.npz,identity,4.440892098500626e-16,4.440892098500626e-16,3.774758283725532e-15
regime_1_seed_37.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,3.774758283725532e-15
regime_1_seed_37.npz,random,6.106226635438361e-16,8.738669510233166e-16,8.43769498715119e-15
regime_1_seed_38.npz,identity,9.992007221626409e-16,9.992007221626409e-16,1.0658141036401503e-14
regime_1_seed_38.npz,signed_permutation,9.992007221626409e-16,9.992007221626409e-16,1.0658141036401503e-14
regime_1_seed_38.npz,random,1.2212453270876722e-15,1.7763568394002505e-15,1.3766765505351941e-14
regime_1_seed_39.npz,identity,4.440892098500626e-16,4.440892098500626e-16,4.884981308350689e-15
regime_1_seed_39.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,4.884981308350689e-15
regime_1_seed_39.npz,random,6.661338147750939e-16,1.1102230246251565e-15,9.769962616701378e-15
regime_1_seed_40.npz,identity,4.440892098500626e-16,4.440892098500626e-16,3.9968028886505635e-15
regime_1_seed_40.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,3.9968028886505635e-15
regime_1_seed_40.npz,random,1.1102230246251565e-15,1.1102230246251565e-15,1.6819878823071122e-14
regime_1_seed_41.npz,identity,4.440892098500626e-16,4.440892098500626e-16,3.9968028886505635e-15
regime_1_seed_41.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,3.9968028886505635e-15
regime_1_seed_41.npz,random,8.881784197001252e-16,6.512802450120425e-16,9.769962616701378e-15
regime_1_seed_42.npz,identity,5.551115123125783e-16,4.440892098500626e-16,3.3306690738754696e-15
regime_1_seed_42.npz,signed_permutation,5.551115123125783e-16,4.440892098500626e-16,3.3306690738754696e-15
regime_1_seed_42.npz,random,7.216449660063518e-16,9.992007221626409e-16,1.1102230246251565e-14
regime_1_seed_43.npz,identity,4.440892098500626e-16,4.440892098500626e-16,3.1086244689504383e-15
regime_1_seed_43.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,3.1086244689504383e-15
regime_1_seed_43.npz,random,6.106226635438361e-16,8.881784197001252e-16,1.0658141036401503e-14
regime_1_seed_44.npz,identity,6.661338147750939e-16,6.661338147750939e-16,5.773159728050814e-15
regime_1_seed_44.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,5.773159728050814e-15
regime_1_seed_44.npz,random,7.771561172376096e-16,6.661338147750939e-16,6.439293542825908e-15
regime_1_seed_45.npz,identity,3.3306690738754696e-16,3.3306690738754696e-16,4.773959005888173e-15
regime_1_seed_45.npz,signed_permutation,3.3306690738754696e-16,3.3306690738754696e-16,4.773959005888173e-15
regime_1_seed_45.npz,random,5.551115123125783e-16,6.51171824794794e-16,5.995204332975845e-15
regime_1_seed_46.npz,identity,7.771561172376096e-16,6.661338147750939e-16,1.0658141036401503e-14
regime_1_seed_46.npz,signed_permutation,7.771561172376096e-16,6.661338147750939e-16,1.0658141036401503e-14
regime_1_seed_46.npz,random,4.440892098500626e-16,5.065392549852277e-16,1.0332013022917863e-14
regime_1_seed_47.npz,identity,4.440892098500626e-16,4.440892098500626e-16,5.773159728050814e-15
regime_1_seed_47.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,5.773159728050814e-15
regime_1_seed_47.npz,random,8.881784197001252e-16,6.661338147750939e-16,1.5987211554602254e-14
regime_1_seed_48.npz,identity,8.881784197001252e-16,8.881784197001252e-16,3.552713678800501e-15
regime_1_seed_48.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,3.552713678800501e-15
regime_1_seed_48.npz,random,6.661338147750939e-16,8.881784197001252e-16,5.995204332975845e-15
regime_1_seed_49.npz,identity,7.771561172376096e-16,7.771561172376096e-16,5.773159728050814e-15
regime_1_seed_49.npz,signed_permutation,7.771561172376096e-16,7.771561172376096e-16,5.773159728050814e-15
regime_1_seed_49.npz,random,7.771561172376096e-16,8.881784197001252e-16,8.104628079763643e-15
regime_1_seed_50.npz,identity,3.3306690738754696e-16,2.3592239273284576e-16,3.4416913763379853e-15
regime_1_seed_50.npz,signed_permutation,3.3306690738754696e-16,2.3592239273284576e-16,3.4416913763379853e-15
regime_1_seed_50.npz,random,7.771561172376096e-16,1.1080309033576624e-15,1.1102230246251565e-14
regime_1_seed_51.npz,identity,9.992007221626409e-16,9.992007221626409e-16,1.021405182655144e-14
regime_1_seed_51.npz,signed_permutation,9.992007221626409e-16,9.992007221626409e-16,1.021405182655144e-14
regime_1_seed_51.npz,random,1.4432899320127035e-15,1.1102230246251565e-15,1.2434497875801753e-14
regime_1_seed_52.npz,identity,9.992007221626409e-16,9.992007221626409e-16,4.884981308350689e-15
regime_1_seed_52.npz,signed_permutation,9.992007221626409e-16,9.992007221626409e-16,4.884981308350689e-15
regime_1_seed_52.npz,random,8.881784197001252e-16,6.661338147750939e-16,1.1546319456101628e-14
regime_1_seed_53.npz,identity,4.440892098500626e-16,4.440892098500626e-16,3.1086244689504383e-15
regime_1_seed_53.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,3.1086244689504383e-15
regime_1_seed_53.npz,random,4.440892098500626e-16,6.661338147750939e-16,7.771561172376096e-15
regime_1_seed_54.npz,identity,5.551115123125783e-16,5.551115123125783e-16,3.885780586188048e-15
regime_1_seed_54.npz,signed_permutation,5.551115123125783e-16,5.551115123125783e-16,3.885780586188048e-15
regime_1_seed_54.npz,random,7.771561172376096e-16,6.990935608186533e-16,1.6431300764452317e-14
regime_1_seed_55.npz,identity,4.440892098500626e-16,4.440892098500626e-16,3.4416913763379853e-15
regime_1_seed_55.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,3.4416913763379853e-15
regime_1_seed_55.npz,random,1.1102230246251565e-15,7.186091999233923e-16,1.2878587085651816e-14
regime_1_seed_56.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,1.1102230246251565e-14
regime_1_seed_56.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,1.1102230246251565e-14
regime_1_seed_56.npz,random,5.551115123125783e-16,8.881784197001252e-16,1.2878587085651816e-14
regime_1_seed_57.npz,identity,1.1102230246251565e-15,8.881784197001252e-16,5.995204332975845e-15
regime_1_seed_57.npz,signed_permutation,1.1102230246251565e-15,8.881784197001252e-16,5.995204332975845e-15
regime_1_seed_57.npz,random,9.992007221626409e-16,8.881784197001252e-16,1.176836406102666e-14
regime_1_seed_58.npz,identity,6.661338147750939e-16,6.661338147750939e-16,3.9968028886505635e-15
regime_1_seed_58.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,3.9968028886505635e-15
regime_1_seed_58.npz,random,7.771561172376096e-16,8.881784197001252e-16,1.3766765505351941e-14
regime_1_seed_59.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,5.10702591327572e-15
regime_1_seed_59.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,5.10702591327572e-15
regime_1_seed_59.npz,random,6.661338147750939e-16,1.2212453270876722e-15,1.3766765505351941e-14
regime_1_seed_60.npz,identity,8.881784197001252e-16,8.881784197001252e-16,6.661338147750939e-15
regime_1_seed_60.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,6.661338147750939e-15
regime_1_seed_60.npz,random,9.992007221626409e-16,1.3322676295501878e-15,1.3322676295501878e-14
regime_1_seed_61.npz,identity,1.9984014443252818e-15,1.9984014443252818e-15,5.329070518200751e-15
regime_1_seed_61.npz,signed_permutation,1.9984014443252818e-15,1.9984014443252818e-15,5.329070518200751e-15
regime_1_seed_61.npz,random,8.326672684688674e-16,1.1102230246251565e-15,6.8833827526759706e-15
regime_1_seed_62.npz,identity,2.220446049250313e-16,2.220446049250313e-16,1.7763568394002505e-15
regime_1_seed_62.npz,signed_permutation,2.220446049250313e-16,2.220446049250313e-16,1.7763568394002505e-15
regime_1_seed_62.npz,random,8.881784197001252e-16,7.346553920761778e-16,9.325873406851315e-15
regime_1_seed_63.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,4.440892098500626e-15
regime_1_seed_63.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,4.440892098500626e-15
regime_1_seed_63.npz,random,9.992007221626409e-16,1.2212453270876722e-15,1.3322676295501878e-14
regime_2_seed_00.npz,identity,9.992007221626409e-16,6.661338147750939e-16,8.548717289613705e-15
regime_2_seed_00.npz,signed_permutation,9.992007221626409e-16,6.661338147750939e-16,8.548717289613705e-15
regime_2_seed_00.npz,random,1.3322676295501878e-15,8.881784197001252e-16,8.881784197001252e-15
regime_2_seed_01.npz,identity,4.440892098500626e-16,2.220446049250313e-16,3.142451576731986e-15
regime_2_seed_01.npz,signed_permutation,4.440892098500626e-16,2.220446049250313e-16,3.142451576731986e-15
regime_2_seed_01.npz,random,1.1102230246251565e-15,8.881784197001252e-16,1.887379141862766e-14
regime_2_seed_02.npz,identity,4.440892098500626e-16,4.440892098500626e-16,3.552713678800501e-15
regime_2_seed_02.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,3.552713678800501e-15
regime_2_seed_02.npz,random,8.881784197001252e-16,8.881784197001252e-16,9.769962616701378e-15
regime_2_seed_03.npz,identity,8.881784197001252e-16,5.551115123125783e-16,1.3322676295501878e-14
regime_2_seed_03.npz,signed_permutation,8.881784197001252e-16,5.551115123125783e-16,1.3322676295501878e-14
regime_2_seed_03.npz,random,9.992007221626409e-16,9.22005527481673e-16,1.6431300764452317e-14
regime_2_seed_04.npz,identity,7.771561172376096e-16,3.191891195797325e-16,1.021405182655144e-14
regime_2_seed_04.npz,signed_permutation,7.771561172376096e-16,3.191891195797325e-16,1.021405182655144e-14
regime_2_seed_04.npz,random,7.216449660063518e-16,3.469446951953614e-16,1.2212453270876722e-14
regime_2_seed_05.npz,identity,5.551115123125783e-16,4.440892098500626e-16,1.1546319456101628e-14
regime_2_seed_05.npz,signed_permutation,5.551115123125783e-16,4.440892098500626e-16,1.1546319456101628e-14
regime_2_seed_05.npz,random,4.440892098500626e-16,7.771561172376096e-16,5.329070518200751e-15
regime_2_seed_06.npz,identity,1.2212453270876722e-15,1.2212453270876722e-15,8.881784197001252e-15
regime_2_seed_06.npz,signed_permutation,1.2212453270876722e-15,1.2212453270876722e-15,8.881784197001252e-15
regime_2_seed_06.npz,random,1.3322676295501878e-15,1.3322676295501878e-15,1.687538997430238e-14
regime_2_seed_07.npz,identity,1.4432899320127035e-15,1.4432899320127035e-15,1.199040866595169e-14
regime_2_seed_07.npz,signed_permutation,1.4432899320127035e-15,1.4432899320127035e-15,1.199040866595169e-14
regime_2_seed_07.npz,random,7.771561172376096e-16,7.488584405357379e-16,1.3322676295501878e-14
regime_2_seed_08.npz,identity,6.661338147750939e-16,6.661338147750939e-16,3.552713678800501e-15
regime_2_seed_08.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,3.552713678800501e-15
regime_2_seed_08.npz,random,6.661338147750939e-16,7.771561172376096e-16,1.6431300764452317e-14
regime_2_seed_09.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,1.1546319456101628e-14
regime_2_seed_09.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,1.1546319456101628e-14
regime_2_seed_09.npz,random,8.881784197001252e-16,1.3322676295501878e-15,1.2878587085651816e-14
regime_2_seed_10.npz,identity,6.661338147750939e-16,6.661338147750939e-16,7.549516567451064e-15
regime_2_seed_10.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,7.549516567451064e-15
regime_2_seed_10.npz,random,1.1102230246251565e-15,7.771561172376096e-16,1.1102230246251565e-14
regime_2_seed_11.npz,identity,8.604228440844963e-16,8.604228440844963e-16,3.9968028886505635e-15
regime_2_seed_11.npz,signed_permutation,8.604228440844963e-16,8.604228440844963e-16,3.9968028886505635e-15
regime_2_seed_11.npz,random,1.5543122344752192e-15,1.6653345369377348e-15,7.993605777301127e-15
regime_2_seed_12.npz,identity,5.551115123125783e-16,2.7755575615628914e-16,7.105427357601002e-15
regime_2_seed_12.npz,signed_permutation,5.551115123125783e-16,2.7755575615628914e-16,7.105427357601002e-15
regime_2_seed_12.npz,random,5.551115123125783e-16,4.440892098500626e-16,9.547918011776346e-15
regime_2_seed_13.npz,identity,7.771561172376096e-16,7.771561172376096e-16,5.773159728050814e-15
regime_2_seed_13.npz,signed_permutation,7.771561172376096e-16,7.771561172376096e-16,5.773159728050814e-15
regime_2_seed_13.npz,random,7.771561172376096e-16,8.881784197001252e-16,1.2434497875801753e-14
regime_2_seed_14.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,5.329070518200751e-15
regime_2_seed_14.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,5.329070518200751e-15
regime_2_seed_14.npz,random,1.3322676295501878e-15,1.3322676295501878e-15,8.43769498715119e-15
regime_2_seed_15.npz,identity,1.3322676295501878e-15,1.3322676295501878e-15,1.7763568394002505e-14
regime_2_seed_15.npz,signed_permutation,1.3322676295501878e-15,1.3322676295501878e-15,1.7763568394002505e-14
regime_2_seed_15.npz,random,1.2212453270876722e-15,6.661338147750939e-16,1.0103029524088925e-14
regime_2_seed_16.npz,identity,5.551115123125783e-16,5.551115123125783e-16,7.105427357601002e-15
regime_2_seed_16.npz,signed_permutation,5.551115123125783e-16,5.551115123125783e-16,7.105427357601002e-15
regime_2_seed_16.npz,random,1.2212453270876722e-15,1.2212453270876722e-15,6.217248937900877e-15
regime_2_seed_17.npz,identity,4.440892098500626e-16,4.440892098500626e-16,5.773159728050814e-15
regime_2_seed_17.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,5.773159728050814e-15
regime_2_seed_17.npz,random,7.216449660063518e-16,6.088879400678593e-16,1.2212453270876722e-14
regime_2_seed_18.npz,identity,1.3322676295501878e-15,1.2212453270876722e-15,1.4654943925052066e-14
regime_2_seed_18.npz,signed_permutation,1.3322676295501878e-15,1.2212453270876722e-15,1.4654943925052066e-14
regime_2_seed_18.npz,random,1.1102230246251565e-15,9.992007221626409e-16,1.8207657603852567e-14
regime_2_seed_19.npz,identity,4.440892098500626e-16,1.5265566588595902e-16,3.219646771412954e-15
regime_2_seed_19.npz,signed_permutation,4.440892098500626e-16,1.5265566588595902e-16,3.219646771412954e-15
regime_2_seed_19.npz,random,9.992007221626409e-16,5.551115123125783e-16,1.2878587085651816e-14
regime_2_seed_20.npz,identity,3.3306690738754696e-16,3.3306690738754696e-16,2.6645352591003757e-15
regime_2_seed_20.npz,signed_permutation,3.3306690738754696e-16,3.3306690738754696e-16,2.6645352591003757e-15
regime_2_seed_20.npz,random,7.771561172376096e-16,4.440892098500626e-16,9.103828801926284e-15
regime_2_seed_21.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,1.176836406102666e-14
regime_2_seed_21.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,1.176836406102666e-14
regime_2_seed_21.npz,random,5.551115123125783e-16,9.992007221626409e-16,8.881784197001252e-15
regime_2_seed_22.npz,identity,9.992007221626409e-16,9.992007221626409e-16,4.9960036108132044e-15
regime_2_seed_22.npz,signed_permutation,9.992007221626409e-16,9.992007221626409e-16,4.9960036108132044e-15
regime_2_seed_22.npz,random,1.4432899320127035e-15,1.7763568394002505e-15,9.492406860545088e-15
regime_2_seed_23.npz,identity,8.881784197001252e-16,2.220446049250313e-16,6.772360450213455e-15
regime_2_seed_23.npz,signed_permutation,8.881784197001252e-16,2.220446049250313e-16,6.772360450213455e-15
regime_2_seed_23.npz,random,6.661338147750939e-16,7.771561172376096e-16,7.105427357601002e-15
regime_2_seed_24.npz,identity,8.881784197001252e-16,8.881784197001252e-16,6.217248937900877e-15
regime_2_seed_24.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,6.217248937900877e-15
regime_2_seed_24.npz,random,6.661338147750939e-16,6.661338147750939e-16,1.0658141036401503e-14
regime_2_seed_25.npz,identity,7.771561172376096e-16,7.771561172376096e-16,5.10702591327572e-15
regime_2_seed_25.npz,signed_permutation,7.771561172376096e-16,7.771561172376096e-16,5.10702591327572e-15
regime_2_seed_25.npz,random,9.992007221626409e-16,1.1102230246251565e-15,2.220446049250313e-14
regime_2_seed_26.npz,identity,7.771561172376096e-16,4.440892098500626e-16,6.994405055138486e-15
regime_2_seed_26.npz,signed_permutation,7.771561172376096e-16,4.440892098500626e-16,6.994405055138486e-15
regime_2_seed_26.npz,random,8.881784197001252e-16,3.3306690738754696e-16,6.5780714209040525e-15
regime_2_seed_27.npz,identity,4.440892098500626e-16,4.440892098500626e-16,6.661338147750939e-15
regime_2_seed_27.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,6.661338147750939e-15
regime_2_seed_27.npz,random,5.551115123125783e-16,4.78241578283356e-16,1.0436096431476471e-14
regime_2_seed_28.npz,identity,4.440892098500626e-16,2.220446049250313e-16,4.218847493575595e-15
regime_2_seed_28.npz,signed_permutation,4.440892098500626e-16,2.220446049250313e-16,4.218847493575595e-15
regime_2_seed_28.npz,random,6.661338147750939e-16,7.69946172790581e-16,1.3322676295501878e-14
regime_2_seed_29.npz,identity,8.881784197001252e-16,8.881784197001252e-16,5.773159728050814e-15
regime_2_seed_29.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,5.773159728050814e-15
regime_2_seed_29.npz,random,6.661338147750939e-16,5.551115123125783e-16,4.3298697960381105e-15
regime_2_seed_30.npz,identity,1.1102230246251565e-15,6.661338147750939e-16,6.827871601444713e-15
regime_2_seed_30.npz,signed_permutation,1.1102230246251565e-15,6.661338147750939e-16,6.827871601444713e-15
regime_2_seed_30.npz,random,1.3322676295501878e-15,8.881784197001252e-16,2.4868995751603507e-14
regime_2_seed_31.npz,identity,6.661338147750939e-16,6.661338147750939e-16,3.774758283725532e-15
regime_2_seed_31.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,3.774758283725532e-15
regime_2_seed_31.npz,random,7.216449660063518e-16,5.616167253474913e-16,1.2666950821582645e-14
regime_2_seed_32.npz,identity,9.992007221626409e-16,2.220446049250313e-16,7.771561172376096e-15
regime_2_seed_32.npz,signed_permutation,9.992007221626409e-16,2.220446049250313e-16,7.771561172376096e-15
regime_2_seed_32.npz,random,8.881784197001252e-16,1.0499413838349625e-15,9.18709552877317e-15
regime_2_seed_33.npz,identity,6.661338147750939e-16,5.551115123125783e-17,3.3306690738754696e-15
regime_2_seed_33.npz,signed_permutation,6.661338147750939e-16,5.551115123125783e-17,3.3306690738754696e-15
regime_2_seed_33.npz,random,8.881784197001252e-16,2.4917676429148106e-16,1.021405182655144e-14
regime_2_seed_34.npz,identity,7.771561172376096e-16,7.771561172376096e-16,3.774758283725532e-15
regime_2_seed_34.npz,signed_permutation,7.771561172376096e-16,7.771561172376096e-16,3.774758283725532e-15
regime_2_seed_34.npz,random,7.771561172376096e-16,6.661338147750939e-16,7.716050021144838e-15
regime_2_seed_35.npz,identity,1.3322676295501878e-15,1.3322676295501878e-15,6.217248937900877e-15
regime_2_seed_35.npz,signed_permutation,1.3322676295501878e-15,1.3322676295501878e-15,6.217248937900877e-15
regime_2_seed_35.npz,random,1.2212453270876722e-15,1.5543122344752192e-15,1.176836406102666e-14
regime_2_seed_36.npz,identity,1.1102230246251565e-15,8.881784197001252e-16,1.2212453270876722e-14
regime_2_seed_36.npz,signed_permutation,1.1102230246251565e-15,8.881784197001252e-16,1.2212453270876722e-14
regime_2_seed_36.npz,random,9.992007221626409e-16,7.892991815694472e-16,1.4654943925052066e-14
regime_2_seed_37.npz,identity,8.881784197001252e-16,8.881784197001252e-16,3.9968028886505635e-15
regime_2_seed_37.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,3.9968028886505635e-15
regime_2_seed_37.npz,random,9.992007221626409e-16,1.1102230246251565e-15,1.687538997430238e-14
regime_2_seed_38.npz,identity,2.220446049250313e-16,2.220446049250313e-16,2.220446049250313e-15
regime_2_seed_38.npz,signed_permutation,2.220446049250313e-16,2.220446049250313e-16,2.220446049250313e-15
regime_2_seed_38.npz,random,5.551115123125783e-16,7.771561172376096e-16,1.1379786002407855e-14
regime_2_seed_39.npz,identity,1.7763568394002505e-15,1.7763568394002505e-15,7.105427357601002e-15
regime_2_seed_39.npz,signed_permutation,1.7763568394002505e-15,1.7763568394002505e-15,7.105427357601002e-15
regime_2_seed_39.npz,random,7.771561172376096e-16,1.3322676295501878e-15,1.0658141036401503e-14
regime_2_seed_40.npz,identity,1.4432899320127035e-15,1.4432899320127035e-15,6.217248937900877e-15
regime_2_seed_40.npz,signed_permutation,1.4432899320127035e-15,1.4432899320127035e-15,6.217248937900877e-15
regime_2_seed_40.npz,random,1.5543122344752192e-15,1.9984014443252818e-15,1.2545520178264269e-14
regime_2_seed_41.npz,identity,3.885780586188048e-16,2.220446049250313e-16,5.551115123125783e-15
regime_2_seed_41.npz,signed_permutation,3.885780586188048e-16,2.220446049250313e-16,5.551115123125783e-15
regime_2_seed_41.npz,random,5.551115123125783e-16,5.310422240834001e-16,1.199040866595169e-14
regime_2_seed_42.npz,identity,6.661338147750939e-16,6.661338147750939e-16,5.773159728050814e-15
regime_2_seed_42.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,5.773159728050814e-15
regime_2_seed_42.npz,random,5.551115123125783e-16,2.905661822261152e-16,6.661338147750939e-15
regime_2_seed_43.npz,identity,6.661338147750939e-16,6.661338147750939e-16,5.995204332975845e-15
regime_2_seed_43.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,5.995204332975845e-15
regime_2_seed_43.npz,random,8.881784197001252e-16,1.3322676295501878e-15,6.661338147750939e-15
regime_2_seed_44.npz,identity,8.881784197001252e-16,6.661338147750939e-16,1.2878587085651816e-14
regime_2_seed_44.npz,signed_permutation,8.881784197001252e-16,6.661338147750939e-16,1.2878587085651816e-14
regime_2_seed_44.npz,random,1.1102230246251565e-15,7.771561172376096e-16,1.7319479184152442e-14
regime_2_seed_45.npz,identity,6.661338147750939e-16,6.661338147750939e-16,7.327471962526033e-15
regime_2_seed_45.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,7.327471962526033e-15
regime_2_seed_45.npz,random,8.881784197001252e-16,8.881784197001252e-16,9.769962616701378e-15
regime_2_seed_46.npz,identity,8.881784197001252e-16,4.440892098500626e-16,5.995204332975845e-15
regime_2_seed_46.npz,signed_permutation,8.881784197001252e-16,4.440892098500626e-16,5.995204332975845e-15
regime_2_seed_46.npz,random,5.551115123125783e-16,4.440892098500626e-16,6.217248937900877e-15
regime_2_seed_47.npz,identity,1.3322676295501878e-15,1.3322676295501878e-15,7.105427357601002e-15
regime_2_seed_47.npz,signed_permutation,1.3322676295501878e-15,1.3322676295501878e-15,7.105427357601002e-15
regime_2_seed_47.npz,random,1.1102230246251565e-15,1.1102230246251565e-15,1.4210854715202004e-14
regime_2_seed_48.npz,identity,6.661338147750939e-16,4.440892098500626e-16,7.549516567451064e-15
regime_2_seed_48.npz,signed_permutation,6.661338147750939e-16,4.440892098500626e-16,7.549516567451064e-15
regime_2_seed_48.npz,random,8.326672684688674e-16,5.577135975265435e-16,1.554312234475219e-14
regime_2_seed_49.npz,identity,8.881784197001252e-16,8.881784197001252e-16,9.769962616701378e-15
regime_2_seed_49.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,9.769962616701378e-15
regime_2_seed_49.npz,random,7.771561172376096e-16,4.119968255444917e-16,1.554312234475219e-14
regime_2_seed_50.npz,identity,6.661338147750939e-16,5.551115123125783e-16,7.105427357601002e-15
regime_2_seed_50.npz,signed_permutation,6.661338147750939e-16,5.551115123125783e-16,7.105427357601002e-15
regime_2_seed_50.npz,random,6.661338147750939e-16,1.1102230246251565e-15,8.43769498715119e-15
regime_2_seed_51.npz,identity,4.440892098500626e-16,4.440892098500626e-16,5.773159728050814e-15
regime_2_seed_51.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,5.773159728050814e-15
regime_2_seed_51.npz,random,9.992007221626409e-16,1.5543122344752192e-15,1.687538997430238e-14
regime_2_seed_52.npz,identity,5.551115123125783e-16,4.996003610813204e-16,1.1102230246251565e-14
regime_2_seed_52.npz,signed_permutation,5.551115123125783e-16,4.996003610813204e-16,1.1102230246251565e-14
regime_2_seed_52.npz,random,7.771561172376096e-16,8.881784197001252e-16,1.7263968032921184e-14
regime_2_seed_53.npz,identity,4.440892098500626e-16,4.440892098500626e-16,4.884981308350689e-15
regime_2_seed_53.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,4.884981308350689e-15
regime_2_seed_53.npz,random,6.661338147750939e-16,7.771561172376096e-16,8.43769498715119e-15
regime_2_seed_54.npz,identity,1.4432899320127035e-15,1.4432899320127035e-15,4.6629367034256575e-15
regime_2_seed_54.npz,signed_permutation,1.4432899320127035e-15,1.4432899320127035e-15,4.6629367034256575e-15
regime_2_seed_54.npz,random,1.4432899320127035e-15,1.1102230246251565e-15,9.880984919163893e-15
regime_2_seed_55.npz,identity,1.3322676295501878e-15,1.3322676295501878e-15,6.217248937900877e-15
regime_2_seed_55.npz,signed_permutation,1.3322676295501878e-15,1.3322676295501878e-15,6.217248937900877e-15
regime_2_seed_55.npz,random,6.661338147750939e-16,6.661338147750939e-16,1.6431300764452317e-14
regime_2_seed_56.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,6.661338147750939e-15
regime_2_seed_56.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,6.661338147750939e-15
regime_2_seed_56.npz,random,6.661338147750939e-16,6.661338147750939e-16,1.509903313490213e-14
regime_2_seed_57.npz,identity,1.3322676295501878e-15,1.3322676295501878e-15,6.217248937900877e-15
regime_2_seed_57.npz,signed_permutation,1.3322676295501878e-15,1.3322676295501878e-15,6.217248937900877e-15
regime_2_seed_57.npz,random,4.440892098500626e-16,5.99563801384484e-16,1.5987211554602254e-14
regime_2_seed_58.npz,identity,4.440892098500626e-16,4.440892098500626e-16,3.3306690738754696e-15
regime_2_seed_58.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,3.3306690738754696e-15
regime_2_seed_58.npz,random,5.551115123125783e-16,4.440892098500626e-16,7.66053886991358e-15
regime_2_seed_59.npz,identity,8.881784197001252e-16,2.914335439641036e-16,9.992007221626409e-15
regime_2_seed_59.npz,signed_permutation,8.881784197001252e-16,2.914335439641036e-16,9.992007221626409e-15
regime_2_seed_59.npz,random,8.881784197001252e-16,1.1102230246251565e-15,2.3092638912203256e-14
regime_2_seed_60.npz,identity,6.661338147750939e-16,6.661338147750939e-16,5.773159728050814e-15
regime_2_seed_60.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,5.773159728050814e-15
regime_2_seed_60.npz,random,6.661338147750939e-16,6.661338147750939e-16,1.9984014443252818e-14
regime_2_seed_61.npz,identity,5.551115123125783e-16,2.220446049250313e-16,9.325873406851315e-15
regime_2_seed_61.npz,signed_permutation,5.551115123125783e-16,2.220446049250313e-16,9.325873406851315e-15
regime_2_seed_61.npz,random,7.771561172376096e-16,8.881784197001252e-16,1.6431300764452317e-14
regime_2_seed_62.npz,identity,4.440892098500626e-16,4.440892098500626e-16,3.9968028886505635e-15
regime_2_seed_62.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,3.9968028886505635e-15
regime_2_seed_62.npz,random,7.771561172376096e-16,1.3322676295501878e-15,1.865174681370263e-14
regime_2_seed_63.npz,identity,6.661338147750939e-16,6.661338147750939e-16,3.552713678800501e-15
regime_2_seed_63.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,3.552713678800501e-15
regime_2_seed_63.npz,random,1.1102230246251565e-15,1.3322676295501878e-15,6.661338147750939e-15
regime_3_seed_00.npz,identity,4.440892098500626e-16,4.440892098500626e-16,2.7755575615628914e-15
regime_3_seed_00.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,2.7755575615628914e-15
regime_3_seed_00.npz,random,1.2212453270876722e-15,6.895525817007808e-16,1.2434497875801753e-14
regime_3_seed_01.npz,identity,5.551115123125783e-16,5.551115123125783e-16,4.884981308350689e-15
regime_3_seed_01.npz,signed_permutation,5.551115123125783e-16,5.551115123125783e-16,4.884981308350689e-15
regime_3_seed_01.npz,random,1.1102230246251565e-15,1.4432899320127035e-15,7.105427357601002e-15
regime_3_seed_02.npz,identity,1.5543122344752192e-15,4.440892098500626e-16,2.220446049250313e-14
regime_3_seed_02.npz,signed_permutation,1.5543122344752192e-15,4.440892098500626e-16,2.220446049250313e-14
regime_3_seed_02.npz,random,8.881784197001252e-16,1.1102230246251565e-15,1.509903313490213e-14
regime_3_seed_03.npz,identity,2.220446049250313e-16,2.220446049250313e-16,3.164135620181696e-15
regime_3_seed_03.npz,signed_permutation,2.220446049250313e-16,2.220446049250313e-16,3.164135620181696e-15
regime_3_seed_03.npz,random,6.661338147750939e-16,4.440892098500626e-16,1.1213252548714081e-14
regime_3_seed_04.npz,identity,1.5543122344752192e-15,1.5543122344752192e-15,1.0658141036401503e-14
regime_3_seed_04.npz,signed_permutation,1.5543122344752192e-15,1.5543122344752192e-15,1.0658141036401503e-14
regime_3_seed_04.npz,random,9.992007221626409e-16,8.881784197001252e-16,1.1324274851176597e-14
regime_3_seed_05.npz,identity,4.440892098500626e-16,4.440892098500626e-16,3.552713678800501e-15
regime_3_seed_05.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,3.552713678800501e-15
regime_3_seed_05.npz,random,9.992007221626409e-16,8.881784197001252e-16,3.4638958368304884e-14
regime_3_seed_06.npz,identity,1.2212453270876722e-15,1.2212453270876722e-15,1.3322676295501878e-14
regime_3_seed_06.npz,signed_permutation,1.2212453270876722e-15,1.2212453270876722e-15,1.3322676295501878e-14
regime_3_seed_06.npz,random,7.771561172376096e-16,7.771561172376096e-16,1.3322676295501878e-14
regime_3_seed_07.npz,identity,7.771561172376096e-16,4.440892098500626e-16,9.547918011776346e-15
regime_3_seed_07.npz,signed_permutation,7.771561172376096e-16,4.440892098500626e-16,9.547918011776346e-15
regime_3_seed_07.npz,random,1.3322676295501878e-15,6.995272416876475e-16,1.2434497875801753e-14
regime_3_seed_08.npz,identity,6.661338147750939e-16,6.661338147750939e-16,2.6645352591003757e-15
regime_3_seed_08.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,2.6645352591003757e-15
regime_3_seed_08.npz,random,1.1102230246251565e-15,9.992007221626409e-16,9.103828801926284e-15
regime_3_seed_09.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,7.216449660063518e-15
regime_3_seed_09.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,7.216449660063518e-15
regime_3_seed_09.npz,random,8.881784197001252e-16,7.771561172376096e-16,1.1546319456101628e-14
regime_3_seed_10.npz,identity,8.881784197001252e-16,8.881784197001252e-16,8.43769498715119e-15
regime_3_seed_10.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,8.43769498715119e-15
regime_3_seed_10.npz,random,9.992007221626409e-16,1.4432899320127035e-15,1.199040866595169e-14
regime_3_seed_11.npz,identity,9.992007221626409e-16,4.440892098500626e-16,1.1546319456101628e-14
regime_3_seed_11.npz,signed_permutation,9.992007221626409e-16,4.440892098500626e-16,1.1546319456101628e-14
regime_3_seed_11.npz,random,6.106226635438361e-16,6.661338147750939e-16,7.993605777301127e-15
regime_3_seed_12.npz,identity,4.440892098500626e-16,4.440892098500626e-16,4.884981308350689e-15
regime_3_seed_12.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,4.884981308350689e-15
regime_3_seed_12.npz,random,9.992007221626409e-16,6.661338147750939e-16,1.5987211554602254e-14
regime_3_seed_13.npz,identity,5.551115123125783e-16,5.551115123125783e-16,5.773159728050814e-15
regime_3_seed_13.npz,signed_permutation,5.551115123125783e-16,5.551115123125783e-16,5.773159728050814e-15
regime_3_seed_13.npz,random,6.661338147750939e-16,8.881784197001252e-16,8.43769498715119e-15
regime_3_seed_14.npz,identity,5.551115123125783e-16,4.440892098500626e-16,7.549516567451064e-15
regime_3_seed_14.npz,signed_permutation,5.551115123125783e-16,4.440892098500626e-16,7.549516567451064e-15
regime_3_seed_14.npz,random,7.771561172376096e-16,8.881784197001252e-16,2.930988785010413e-14
regime_3_seed_15.npz,identity,9.992007221626409e-16,4.440892098500626e-16,1.0769163338864018e-14
regime_3_seed_15.npz,signed_permutation,9.992007221626409e-16,4.440892098500626e-16,1.0769163338864018e-14
regime_3_seed_15.npz,random,4.440892098500626e-16,7.771561172376096e-16,1.1546319456101628e-14
regime_3_seed_16.npz,identity,1.3322676295501878e-15,1.3322676295501878e-15,7.66053886991358e-15
regime_3_seed_16.npz,signed_permutation,1.3322676295501878e-15,1.3322676295501878e-15,7.66053886991358e-15
regime_3_seed_16.npz,random,9.992007221626409e-16,1.3322676295501878e-15,6.300515664747763e-15
regime_3_seed_17.npz,identity,1.5543122344752192e-15,1.5543122344752192e-15,5.773159728050814e-15
regime_3_seed_17.npz,signed_permutation,1.5543122344752192e-15,1.5543122344752192e-15,5.773159728050814e-15
regime_3_seed_17.npz,random,1.5543122344752192e-15,1.1102230246251565e-15,1.2878587085651816e-14
regime_3_seed_18.npz,identity,6.661338147750939e-16,5.551115123125783e-16,8.215650382226158e-15
regime_3_seed_18.npz,signed_permutation,6.661338147750939e-16,5.551115123125783e-16,8.215650382226158e-15
regime_3_seed_18.npz,random,1.1102230246251565e-15,4.584006785268713e-16,1.3322676295501878e-14
regime_3_seed_19.npz,identity,2.220446049250313e-16,4.85722573273506e-17,2.7478019859472624e-15
regime_3_seed_19.npz,signed_permutation,2.220446049250313e-16,4.85722573273506e-17,2.7478019859472624e-15
regime_3_seed_19.npz,random,6.661338147750939e-16,5.551115123125783e-16,4.6629367034256575e-15
regime_3_seed_20.npz,identity,4.440892098500626e-16,4.440892098500626e-16,6.217248937900877e-15
regime_3_seed_20.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,6.217248937900877e-15
regime_3_seed_20.npz,random,9.992007221626409e-16,6.661338147750939e-16,1.099120794378905e-14
regime_3_seed_21.npz,identity,5.551115123125783e-16,5.551115123125783e-16,4.218847493575595e-15
regime_3_seed_21.npz,signed_permutation,5.551115123125783e-16,5.551115123125783e-16,4.218847493575595e-15
regime_3_seed_21.npz,random,1.1102230246251565e-15,1.2212453270876722e-15,5.773159728050814e-15
regime_3_seed_22.npz,identity,8.881784197001252e-16,2.220446049250313e-16,5.329070518200751e-15
regime_3_seed_22.npz,signed_permutation,8.881784197001252e-16,2.220446049250313e-16,5.329070518200751e-15
regime_3_seed_22.npz,random,1.2212453270876722e-15,1.1102230246251565e-15,4.707345624410664e-14
regime_3_seed_23.npz,identity,8.881784197001252e-16,1.1102230246251565e-16,7.327471962526033e-15
regime_3_seed_23.npz,signed_permutation,8.881784197001252e-16,1.1102230246251565e-16,7.327471962526033e-15
regime_3_seed_23.npz,random,5.551115123125783e-16,5.551115123125783e-16,8.215650382226158e-15
regime_3_seed_24.npz,identity,7.771561172376096e-16,6.661338147750939e-16,1.0658141036401503e-14
regime_3_seed_24.npz,signed_permutation,7.771561172376096e-16,6.661338147750939e-16,1.0658141036401503e-14
regime_3_seed_24.npz,random,8.326672684688674e-16,6.661338147750939e-16,7.549516567451064e-15
regime_3_seed_25.npz,identity,8.881784197001252e-16,8.881784197001252e-16,9.43689570931383e-15
regime_3_seed_25.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,9.43689570931383e-15
regime_3_seed_25.npz,random,8.326672684688674e-16,1.3322676295501878e-15,1.0880185641326534e-14
regime_3_seed_26.npz,identity,4.440892098500626e-16,4.440892098500626e-16,8.43769498715119e-15
regime_3_seed_26.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,8.43769498715119e-15
regime_3_seed_26.npz,random,7.771561172376096e-16,7.771561172376096e-16,1.7319479184152442e-14
regime_3_seed_27.npz,identity,4.440892098500626e-16,2.220446049250313e-16,4.6629367034256575e-15
regime_3_seed_27.npz,signed_permutation,4.440892098500626e-16,2.220446049250313e-16,4.6629367034256575e-15
regime_3_seed_27.npz,random,7.771561172376096e-16,8.881784197001252e-16,1.1546319456101628e-14
regime_3_seed_28.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,1.2878587085651816e-14
regime_3_seed_28.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,1.2878587085651816e-14
regime_3_seed_28.npz,random,6.661338147750939e-16,6.661338147750939e-16,1.1546319456101628e-14
regime_3_seed_29.npz,identity,8.881784197001252e-16,8.881784197001252e-16,7.993605777301127e-15
regime_3_seed_29.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,7.993605777301127e-15
regime_3_seed_29.npz,random,5.551115123125783e-16,5.551115123125783e-16,7.105427357601002e-15
regime_3_seed_30.npz,identity,4.440892098500626e-16,4.440892098500626e-16,3.83026943495679e-15
regime_3_seed_30.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,3.83026943495679e-15
regime_3_seed_30.npz,random,6.661338147750939e-16,4.932306733179681e-16,1.021405182655144e-14
regime_3_seed_31.npz,identity,7.771561172376096e-16,6.661338147750939e-16,8.43769498715119e-15
regime_3_seed_31.npz,signed_permutation,7.771561172376096e-16,6.661338147750939e-16,8.43769498715119e-15
regime_3_seed_31.npz,random,7.771561172376096e-16,7.563394355258879e-16,2.4091839634365897e-14
regime_3_seed_32.npz,identity,9.992007221626409e-16,3.3306690738754696e-16,1.509903313490213e-14
regime_3_seed_32.npz,signed_permutation,9.992007221626409e-16,3.3306690738754696e-16,1.509903313490213e-14
regime_3_seed_32.npz,random,4.440892098500626e-16,7.771561172376096e-16,1.021405182655144e-14
regime_3_seed_33.npz,identity,6.661338147750939e-16,4.440892098500626e-16,5.329070518200751e-15
regime_3_seed_33.npz,signed_permutation,6.661338147750939e-16,4.440892098500626e-16,5.329070518200751e-15
regime_3_seed_33.npz,random,7.771561172376096e-16,6.661338147750939e-16,1.1546319456101628e-14
regime_3_seed_34.npz,identity,2.6020852139652106e-16,2.220446049250313e-16,3.9968028886505635e-15
regime_3_seed_34.npz,signed_permutation,2.6020852139652106e-16,2.220446049250313e-16,3.9968028886505635e-15
regime_3_seed_34.npz,random,1.2212453270876722e-15,5.551115123125783e-16,1.9539925233402755e-14
regime_3_seed_35.npz,identity,1.3322676295501878e-15,9.992007221626409e-16,1.6431300764452317e-14
regime_3_seed_35.npz,signed_permutation,1.3322676295501878e-15,9.992007221626409e-16,1.6431300764452317e-14
regime_3_seed_35.npz,random,1.2212453270876722e-15,1.6653345369377348e-15,1.8207657603852567e-14
regime_3_seed_36.npz,identity,8.881784197001252e-16,8.881784197001252e-16,1.0047518372857667e-14
regime_3_seed_36.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,1.0047518372857667e-14
regime_3_seed_36.npz,random,9.992007221626409e-16,1.1102230246251565e-15,9.325873406851315e-15
regime_3_seed_37.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,4.496403249731884e-15
regime_3_seed_37.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,4.496403249731884e-15
regime_3_seed_37.npz,random,1.2212453270876722e-15,1.1102230246251565e-15,9.769962616701378e-15
regime_3_seed_38.npz,identity,1.887379141862766e-15,1.887379141862766e-15,1.4654943925052066e-14
regime_3_seed_38.npz,signed_permutation,1.887379141862766e-15,1.887379141862766e-15,1.4654943925052066e-14
regime_3_seed_38.npz,random,1.2212453270876722e-15,9.992007221626409e-16,8.43769498715119e-15
regime_3_seed_39.npz,identity,4.440892098500626e-16,4.440892098500626e-16,3.1086244689504383e-15
regime_3_seed_39.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,3.1086244689504383e-15
regime_3_seed_39.npz,random,7.216449660063518e-16,6.661338147750939e-16,1.7319479184152442e-14
regime_3_seed_40.npz,identity,1.5543122344752192e-15,5.551115123125783e-16,1.7763568394002505e-14
regime_3_seed_40.npz,signed_permutation,1.5543122344752192e-15,5.551115123125783e-16,1.7763568394002505e-14
regime_3_seed_40.npz,random,7.494005416219807e-16,8.881784197001252e-16,1.3766765505351941e-14
regime_3_seed_41.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,7.105427357601002e-15
regime_3_seed_41.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,7.105427357601002e-15
regime_3_seed_41.npz,random,9.992007221626409e-16,9.992007221626409e-16,1.687538997430238e-14
regime_3_seed_42.npz,identity,6.661338147750939e-16,6.661338147750939e-16,6.661338147750939e-15
regime_3_seed_42.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,6.661338147750939e-15
regime_3_seed_42.npz,random,8.881784197001252e-16,8.881784197001252e-16,1.176836406102666e-14
regime_3_seed_43.npz,identity,3.3306690738754696e-16,3.3306690738754696e-16,3.552713678800501e-15
regime_3_seed_43.npz,signed_permutation,3.3306690738754696e-16,3.3306690738754696e-16,3.552713678800501e-15
regime_3_seed_43.npz,random,7.216449660063518e-16,7.771561172376096e-16,1.0325074129013956e-14
regime_3_seed_44.npz,identity,6.661338147750939e-16,6.661338147750939e-16,1.0658141036401503e-14
regime_3_seed_44.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,1.0658141036401503e-14
regime_3_seed_44.npz,random,8.881784197001252e-16,8.881784197001252e-16,1.1546319456101628e-14
regime_3_seed_45.npz,identity,8.881784197001252e-16,8.881784197001252e-16,5.329070518200751e-15
regime_3_seed_45.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,5.329070518200751e-15
regime_3_seed_45.npz,random,1.2212453270876722e-15,1.3322676295501878e-15,9.769962616701378e-15
regime_3_seed_46.npz,identity,7.771561172376096e-16,4.440892098500626e-16,6.217248937900877e-15
regime_3_seed_46.npz,signed_permutation,7.771561172376096e-16,4.440892098500626e-16,6.217248937900877e-15
regime_3_seed_46.npz,random,9.992007221626409e-16,9.54097911787244e-16,2.930988785010413e-14
regime_3_seed_47.npz,identity,1.3322676295501878e-15,1.3322676295501878e-15,4.218847493575595e-15
regime_3_seed_47.npz,signed_permutation,1.3322676295501878e-15,1.3322676295501878e-15,4.218847493575595e-15
regime_3_seed_47.npz,random,6.106226635438361e-16,6.661338147750939e-16,7.549516567451064e-15
regime_3_seed_48.npz,identity,7.771561172376096e-16,4.440892098500626e-16,9.103828801926284e-15
regime_3_seed_48.npz,signed_permutation,7.771561172376096e-16,4.440892098500626e-16,9.103828801926284e-15
regime_3_seed_48.npz,random,7.771561172376096e-16,7.771561172376096e-16,7.771561172376096e-15
regime_3_seed_49.npz,identity,5.551115123125783e-16,3.0531133177191805e-16,4.884981308350689e-15
regime_3_seed_49.npz,signed_permutation,5.551115123125783e-16,3.0531133177191805e-16,4.884981308350689e-15
regime_3_seed_49.npz,random,8.881784197001252e-16,6.661338147750939e-16,1.2878587085651816e-14
regime_3_seed_50.npz,identity,4.440892098500626e-16,4.440892098500626e-16,4.884981308350689e-15
regime_3_seed_50.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,4.884981308350689e-15
regime_3_seed_50.npz,random,1.2212453270876722e-15,1.6653345369377348e-15,1.2878587085651816e-14
regime_3_seed_51.npz,identity,4.996003610813204e-16,4.440892098500626e-16,5.773159728050814e-15
regime_3_seed_51.npz,signed_permutation,4.996003610813204e-16,4.440892098500626e-16,5.773159728050814e-15
regime_3_seed_51.npz,random,9.992007221626409e-16,1.2212453270876722e-15,2.531308496145357e-14
regime_3_seed_52.npz,identity,2.3592239273284576e-16,2.3592239273284576e-16,3.774758283725532e-15
regime_3_seed_52.npz,signed_permutation,2.3592239273284576e-16,2.3592239273284576e-16,3.774758283725532e-15
regime_3_seed_52.npz,random,5.655198531684391e-16,8.881784197001252e-16,1.4155343563970746e-14
regime_3_seed_53.npz,identity,8.881784197001252e-16,8.881784197001252e-16,4.884981308350689e-15
regime_3_seed_53.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,4.884981308350689e-15
regime_3_seed_53.npz,random,6.661338147750939e-16,8.881784197001252e-16,1.9984014443252818e-14
regime_3_seed_54.npz,identity,6.661338147750939e-16,6.661338147750939e-16,3.219646771412954e-15
regime_3_seed_54.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,3.219646771412954e-15
regime_3_seed_54.npz,random,1.1102230246251565e-15,8.881784197001252e-16,3.2862601528904634e-14
regime_3_seed_55.npz,identity,1.3322676295501878e-15,1.3322676295501878e-15,7.105427357601002e-15
regime_3_seed_55.npz,signed_permutation,1.3322676295501878e-15,1.3322676295501878e-15,7.105427357601002e-15
regime_3_seed_55.npz,random,8.881784197001252e-16,7.771561172376096e-16,1.3322676295501878e-14
regime_3_seed_56.npz,identity,2.2898349882893854e-16,2.2898349882893854e-16,3.774758283725532e-15
regime_3_seed_56.npz,signed_permutation,2.2898349882893854e-16,2.2898349882893854e-16,3.774758283725532e-15
regime_3_seed_56.npz,random,4.440892098500626e-16,8.881784197001252e-16,6.522560269672795e-15
regime_3_seed_57.npz,identity,1.3322676295501878e-15,1.3322676295501878e-15,1.021405182655144e-14
regime_3_seed_57.npz,signed_permutation,1.3322676295501878e-15,1.3322676295501878e-15,1.021405182655144e-14
regime_3_seed_57.npz,random,7.771561172376096e-16,8.881784197001252e-16,1.687538997430238e-14
regime_3_seed_58.npz,identity,5.551115123125783e-16,2.5847379792054426e-16,9.769962616701378e-15
regime_3_seed_58.npz,signed_permutation,5.551115123125783e-16,2.5847379792054426e-16,9.769962616701378e-15
regime_3_seed_58.npz,random,6.661338147750939e-16,8.881784197001252e-16,1.099120794378905e-14
regime_3_seed_59.npz,identity,4.440892098500626e-16,4.440892098500626e-16,8.43769498715119e-15
regime_3_seed_59.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,8.43769498715119e-15
regime_3_seed_59.npz,random,8.881784197001252e-16,1.1102230246251565e-15,2.042810365310288e-14
regime_3_seed_60.npz,identity,1.3322676295501878e-15,1.3322676295501878e-15,1.0658141036401503e-14
regime_3_seed_60.npz,signed_permutation,1.3322676295501878e-15,1.3322676295501878e-15,1.0658141036401503e-14
regime_3_seed_60.npz,random,7.771561172376096e-16,1.5543122344752192e-15,8.881784197001252e-15
regime_3_seed_61.npz,identity,8.881784197001252e-16,7.771561172376096e-16,1.2434497875801753e-14
regime_3_seed_61.npz,signed_permutation,8.881784197001252e-16,7.771561172376096e-16,1.2434497875801753e-14
regime_3_seed_61.npz,random,9.992007221626409e-16,4.440892098500626e-16,2.19824158875781e-14
regime_3_seed_62.npz,identity,5.551115123125783e-16,5.551115123125783e-16,6.8833827526759706e-15
regime_3_seed_62.npz,signed_permutation,5.551115123125783e-16,5.551115123125783e-16,6.8833827526759706e-15
regime_3_seed_62.npz,random,9.992007221626409e-16,8.881784197001252e-16,1.4654943925052066e-14
regime_3_seed_63.npz,identity,4.440892098500626e-16,4.440892098500626e-16,2.9976021664879227e-15
regime_3_seed_63.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,2.9976021664879227e-15
regime_3_seed_63.npz,random,6.661338147750939e-16,6.661338147750939e-16,1.687538997430238e-14
regime_4_seed_00.npz,identity,6.661338147750939e-16,2.220446049250313e-16,5.773159728050814e-15
regime_4_seed_00.npz,signed_permutation,6.661338147750939e-16,2.220446049250313e-16,5.773159728050814e-15
regime_4_seed_00.npz,random,1.7763568394002505e-15,1.887379141862766e-15,1.9539925233402755e-14
regime_4_seed_01.npz,identity,6.661338147750939e-16,6.661338147750939e-16,5.218048215738236e-15
regime_4_seed_01.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,5.218048215738236e-15
regime_4_seed_01.npz,random,5.551115123125783e-16,7.771561172376096e-16,1.2101430968414206e-14
regime_4_seed_02.npz,identity,4.440892098500626e-16,2.220446049250313e-16,3.552713678800501e-15
regime_4_seed_02.npz,signed_permutation,4.440892098500626e-16,2.220446049250313e-16,3.552713678800501e-15
regime_4_seed_02.npz,random,8.881784197001252e-16,1.1102230246251565e-15,1.3322676295501878e-14
regime_4_seed_03.npz,identity,5.551115123125783e-16,5.551115123125783e-16,5.773159728050814e-15
regime_4_seed_03.npz,signed_permutation,5.551115123125783e-16,5.551115123125783e-16,5.773159728050814e-15
regime_4_seed_03.npz,random,1.3322676295501878e-15,1.3322676295501878e-15,1.176836406102666e-14
regime_4_seed_04.npz,identity,8.881784197001252e-16,8.881784197001252e-16,6.661338147750939e-15
regime_4_seed_04.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,6.661338147750939e-15
regime_4_seed_04.npz,random,1.4432899320127035e-15,1.3322676295501878e-15,6.661338147750939e-15
regime_4_seed_05.npz,identity,8.881784197001252e-16,4.440892098500626e-16,1.2212453270876722e-14
regime_4_seed_05.npz,signed_permutation,8.881784197001252e-16,4.440892098500626e-16,1.2212453270876722e-14
regime_4_seed_05.npz,random,6.661338147750939e-16,8.109832250191573e-16,1.5654144647214707e-14
regime_4_seed_06.npz,identity,6.661338147750939e-16,5.551115123125783e-16,8.881784197001252e-15
regime_4_seed_06.npz,signed_permutation,6.661338147750939e-16,5.551115123125783e-16,8.881784197001252e-15
regime_4_seed_06.npz,random,7.771561172376096e-16,7.771561172376096e-16,2.220446049250313e-14
regime_4_seed_07.npz,identity,4.440892098500626e-16,2.220446049250313e-16,5.995204332975845e-15
regime_4_seed_07.npz,signed_permutation,4.440892098500626e-16,2.220446049250313e-16,5.995204332975845e-15
regime_4_seed_07.npz,random,8.881784197001252e-16,1.1102230246251565e-15,2.9753977059954195e-14
regime_4_seed_08.npz,identity,8.881784197001252e-16,8.881784197001252e-16,6.217248937900877e-15
regime_4_seed_08.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,6.217248937900877e-15
regime_4_seed_08.npz,random,1.1102230246251565e-15,1.3322676295501878e-15,1.2434497875801753e-14
regime_4_seed_09.npz,identity,8.881784197001252e-16,8.881784197001252e-16,3.9968028886505635e-15
regime_4_seed_09.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,3.9968028886505635e-15
regime_4_seed_09.npz,random,7.771561172376096e-16,6.661338147750939e-16,7.993605777301127e-15
regime_4_seed_10.npz,identity,1.1102230246251565e-15,6.661338147750939e-16,1.7319479184152442e-14
regime_4_seed_10.npz,signed_permutation,1.1102230246251565e-15,6.661338147750939e-16,1.7319479184152442e-14
regime_4_seed_10.npz,random,8.881784197001252e-16,8.881784197001252e-16,9.658940314238862e-15
regime_4_seed_11.npz,identity,7.771561172376096e-16,7.771561172376096e-16,5.773159728050814e-15
regime_4_seed_11.npz,signed_permutation,7.771561172376096e-16,7.771561172376096e-16,5.773159728050814e-15
regime_4_seed_11.npz,random,6.106226635438361e-16,6.661338147750939e-16,1.7319479184152442e-14
regime_4_seed_12.npz,identity,4.440892098500626e-16,4.440892098500626e-16,6.8833827526759706e-15
regime_4_seed_12.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,6.8833827526759706e-15
regime_4_seed_12.npz,random,6.661338147750939e-16,4.440892098500626e-16,8.743006318923108e-15
regime_4_seed_13.npz,identity,6.661338147750939e-16,6.661338147750939e-16,5.329070518200751e-15
regime_4_seed_13.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,5.329070518200751e-15
regime_4_seed_13.npz,random,6.661338147750939e-16,7.771561172376096e-16,1.199040866595169e-14
regime_4_seed_14.npz,identity,6.661338147750939e-16,6.661338147750939e-16,8.43769498715119e-15
regime_4_seed_14.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,8.43769498715119e-15
regime_4_seed_14.npz,random,7.771561172376096e-16,5.551115123125783e-16,1.4210854715202004e-14
regime_4_seed_15.npz,identity,7.771561172376096e-16,5.551115123125783e-16,9.450773497121645e-15
regime_4_seed_15.npz,signed_permutation,7.771561172376096e-16,5.551115123125783e-16,9.450773497121645e-15
regime_4_seed_15.npz,random,7.771561172376096e-16,2.8102520310824275e-16,1.2656542480726785e-14
regime_4_seed_16.npz,identity,7.771561172376096e-16,7.771561172376096e-16,1.021405182655144e-14
regime_4_seed_16.npz,signed_permutation,7.771561172376096e-16,7.771561172376096e-16,1.021405182655144e-14
regime_4_seed_16.npz,random,1.1102230246251565e-15,1.0216166020787787e-15,3.241851231905457e-14
regime_4_seed_17.npz,identity,4.440892098500626e-16,4.440892098500626e-16,3.9968028886505635e-15
regime_4_seed_17.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,3.9968028886505635e-15
regime_4_seed_17.npz,random,1.1102230246251565e-15,1.3322676295501878e-15,1.3766765505351941e-14
regime_4_seed_18.npz,identity,1.3322676295501878e-15,4.440892098500626e-16,1.4432899320127035e-14
regime_4_seed_18.npz,signed_permutation,1.3322676295501878e-15,4.440892098500626e-16,1.4432899320127035e-14
regime_4_seed_18.npz,random,7.771561172376096e-16,1.1102230246251565e-15,1.4654943925052066e-14
regime_4_seed_19.npz,identity,8.881784197001252e-16,8.881784197001252e-16,6.217248937900877e-15
regime_4_seed_19.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,6.217248937900877e-15
regime_4_seed_19.npz,random,1.6653345369377348e-15,1.7763568394002505e-15,1.2878587085651816e-14
regime_4_seed_20.npz,identity,7.771561172376096e-16,4.440892098500626e-16,1.199040866595169e-14
regime_4_seed_20.npz,signed_permutation,7.771561172376096e-16,4.440892098500626e-16,1.199040866595169e-14
regime_4_seed_20.npz,random,7.216449660063518e-16,2.647621705209602e-16,9.880984919163893e-15
regime_4_seed_21.npz,identity,6.661338147750939e-16,6.661338147750939e-16,7.993605777301127e-15
regime_4_seed_21.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,7.993605777301127e-15
regime_4_seed_21.npz,random,7.771561172376096e-16,8.881784197001252e-16,1.3988810110276972e-14
regime_4_seed_22.npz,identity,1.2212453270876722e-15,1.2212453270876722e-15,1.1546319456101628e-14
regime_4_seed_22.npz,signed_permutation,1.2212453270876722e-15,1.2212453270876722e-15,1.1546319456101628e-14
regime_4_seed_22.npz,random,1.3322676295501878e-15,1.7763568394002505e-15,2.6201263381153694e-14
regime_4_seed_23.npz,identity,1.942890293094024e-16,1.1102230246251565e-16,3.9968028886505635e-15
regime_4_seed_23.npz,signed_permutation,1.942890293094024e-16,1.1102230246251565e-16,3.9968028886505635e-15
regime_4_seed_23.npz,random,8.881784197001252e-16,6.661338147750939e-16,8.881784197001252e-15
regime_4_seed_24.npz,identity,6.661338147750939e-16,6.661338147750939e-16,3.774758283725532e-15
regime_4_seed_24.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,3.774758283725532e-15
regime_4_seed_24.npz,random,8.881784197001252e-16,6.661338147750939e-16,8.43769498715119e-15
regime_4_seed_25.npz,identity,8.881784197001252e-16,8.881784197001252e-16,5.329070518200751e-15
regime_4_seed_25.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,5.329070518200751e-15
regime_4_seed_25.npz,random,6.661338147750939e-16,8.881784197001252e-16,9.769962616701378e-15
regime_4_seed_26.npz,identity,1.6653345369377348e-15,1.2212453270876722e-15,1.942890293094024e-14
regime_4_seed_26.npz,signed_permutation,1.6653345369377348e-15,1.2212453270876722e-15,1.942890293094024e-14
regime_4_seed_26.npz,random,1.6653345369377348e-15,1.7763568394002505e-15,2.1316282072803006e-14
regime_4_seed_27.npz,identity,4.163336342344337e-16,4.163336342344337e-16,3.2751579226442118e-15
regime_4_seed_27.npz,signed_permutation,4.163336342344337e-16,4.163336342344337e-16,3.2751579226442118e-15
regime_4_seed_27.npz,random,1.2212453270876722e-15,2.3483819056036026e-16,3.1530333899354446e-14
regime_4_seed_28.npz,identity,9.992007221626409e-16,9.992007221626409e-16,4.884981308350689e-15
regime_4_seed_28.npz,signed_permutation,9.992007221626409e-16,9.992007221626409e-16,4.884981308350689e-15
regime_4_seed_28.npz,random,6.661338147750939e-16,5.551115123125783e-16,1.1102230246251565e-14
regime_4_seed_29.npz,identity,4.440892098500626e-16,4.440892098500626e-16,1.9984014443252818e-15
regime_4_seed_29.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,1.9984014443252818e-15
regime_4_seed_29.npz,random,8.881784197001252e-16,1.010042743887496e-15,1.1851630787873546e-14
regime_4_seed_30.npz,identity,2.220446049250313e-16,2.220446049250313e-16,3.6637359812630166e-15
regime_4_seed_30.npz,signed_permutation,2.220446049250313e-16,2.220446049250313e-16,3.6637359812630166e-15
regime_4_seed_30.npz,random,9.992007221626409e-16,9.992007221626409e-16,9.769962616701378e-15
regime_4_seed_31.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,1.7319479184152442e-14
regime_4_seed_31.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,1.7319479184152442e-14
regime_4_seed_31.npz,random,1.4432899320127035e-15,1.3322676295501878e-15,2.2648549702353193e-14
regime_4_seed_32.npz,identity,5.551115123125783e-16,2.636779683484747e-16,6.217248937900877e-15
regime_4_seed_32.npz,signed_permutation,5.551115123125783e-16,2.636779683484747e-16,6.217248937900877e-15
regime_4_seed_32.npz,random,4.440892098500626e-16,6.661338147750939e-16,1.7763568394002505e-14
regime_4_seed_33.npz,identity,3.3306690738754696e-16,2.220446049250313e-16,6.217248937900877e-15
regime_4_seed_33.npz,signed_permutation,3.3306690738754696e-16,2.220446049250313e-16,6.217248937900877e-15
regime_4_seed_33.npz,random,8.881784197001252e-16,4.440892098500626e-16,1.6431300764452317e-14
regime_4_seed_34.npz,identity,6.661338147750939e-16,6.661338147750939e-16,6.217248937900877e-15
regime_4_seed_34.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,6.217248937900877e-15
regime_4_seed_34.npz,random,8.881784197001252e-16,4.440892098500626e-16,1.5987211554602254e-14
regime_4_seed_35.npz,identity,8.881784197001252e-16,8.881784197001252e-16,6.217248937900877e-15
regime_4_seed_35.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,6.217248937900877e-15
regime_4_seed_35.npz,random,7.771561172376096e-16,6.661338147750939e-16,4.884981308350689e-15
regime_4_seed_36.npz,identity,6.661338147750939e-16,6.661338147750939e-16,1.0103029524088925e-14
regime_4_seed_36.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,1.0103029524088925e-14
regime_4_seed_36.npz,random,1.3322676295501878e-15,1.3322676295501878e-15,1.7763568394002505e-14
regime_4_seed_37.npz,identity,8.881784197001252e-16,4.440892098500626e-16,1.3766765505351941e-14
regime_4_seed_37.npz,signed_permutation,8.881784197001252e-16,4.440892098500626e-16,1.3766765505351941e-14
regime_4_seed_37.npz,random,1.2212453270876722e-15,1.5543122344752192e-15,6.8833827526759706e-15
regime_4_seed_38.npz,identity,4.440892098500626e-16,4.440892098500626e-16,8.215650382226158e-15
regime_4_seed_38.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,8.215650382226158e-15
regime_4_seed_38.npz,random,9.992007221626409e-16,8.881784197001252e-16,1.532107773982716e-14
regime_4_seed_39.npz,identity,2.636779683484747e-16,2.636779683484747e-16,3.1086244689504383e-15
regime_4_seed_39.npz,signed_permutation,2.636779683484747e-16,2.636779683484747e-16,3.1086244689504383e-15
regime_4_seed_39.npz,random,7.771561172376096e-16,1.3322676295501878e-15,1.554312234475219e-14
regime_4_seed_40.npz,identity,6.661338147750939e-16,6.661338147750939e-16,7.382983113757291e-15
regime_4_seed_40.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,7.382983113757291e-15
regime_4_seed_40.npz,random,8.881784197001252e-16,4.440892098500626e-16,7.993605777301127e-15
regime_4_seed_41.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,1.1546319456101628e-14
regime_4_seed_41.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,1.1546319456101628e-14
regime_4_seed_41.npz,random,6.661338147750939e-16,8.881784197001252e-16,5.551115123125783e-15
regime_4_seed_42.npz,identity,8.881784197001252e-16,8.881784197001252e-16,3.1086244689504383e-15
regime_4_seed_42.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,3.1086244689504383e-15
regime_4_seed_42.npz,random,5.551115123125783e-16,8.881784197001252e-16,9.325873406851315e-15
regime_4_seed_43.npz,identity,4.440892098500626e-16,4.440892098500626e-16,6.217248937900877e-15
regime_4_seed_43.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,6.217248937900877e-15
regime_4_seed_43.npz,random,8.881784197001252e-16,6.661338147750939e-16,1.354472090042691e-14
regime_4_seed_44.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,7.66053886991358e-15
regime_4_seed_44.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,7.66053886991358e-15
regime_4_seed_44.npz,random,7.771561172376096e-16,1.3322676295501878e-15,1.9984014443252818e-14
regime_4_seed_45.npz,identity,5.551115123125783e-16,3.3306690738754696e-16,6.439293542825908e-15
regime_4_seed_45.npz,signed_permutation,5.551115123125783e-16,3.3306690738754696e-16,6.439293542825908e-15
regime_4_seed_45.npz,random,1.1102230246251565e-15,1.3322676295501878e-15,1.1102230246251565e-14
regime_4_seed_46.npz,identity,6.661338147750939e-16,4.440892098500626e-16,9.769962616701378e-15
regime_4_seed_46.npz,signed_permutation,6.661338147750939e-16,4.440892098500626e-16,9.769962616701378e-15
regime_4_seed_46.npz,random,7.771561172376096e-16,6.661338147750939e-16,1.7319479184152442e-14
regime_4_seed_47.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,7.105427357601002e-15
regime_4_seed_47.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,7.105427357601002e-15
regime_4_seed_47.npz,random,5.273559366969494e-16,4.440892098500626e-16,1.2545520178264269e-14
regime_4_seed_48.npz,identity,1.3322676295501878e-15,1.3322676295501878e-15,7.105427357601002e-15
regime_4_seed_48.npz,signed_permutation,1.3322676295501878e-15,1.3322676295501878e-15,7.105427357601002e-15
regime_4_seed_48.npz,random,1.2212453270876722e-15,1.3322676295501878e-15,1.0658141036401503e-14
regime_4_seed_49.npz,identity,1.4432899320127035e-15,1.4432899320127035e-15,1.021405182655144e-14
regime_4_seed_49.npz,signed_permutation,1.4432899320127035e-15,1.4432899320127035e-15,1.021405182655144e-14
regime_4_seed_49.npz,random,1.6653345369377348e-15,1.4432899320127035e-15,1.1546319456101628e-14
regime_4_seed_50.npz,identity,7.771561172376096e-16,5.551115123125783e-16,1.2212453270876722e-14
regime_4_seed_50.npz,signed_permutation,7.771561172376096e-16,5.551115123125783e-16,1.2212453270876722e-14
regime_4_seed_50.npz,random,4.440892098500626e-16,1.1102230246251565e-15,2.042810365310288e-14
regime_4_seed_51.npz,identity,7.771561172376096e-16,7.771561172376096e-16,1.2434497875801753e-14
regime_4_seed_51.npz,signed_permutation,7.771561172376096e-16,7.771561172376096e-16,1.2434497875801753e-14
regime_4_seed_51.npz,random,1.2212453270876722e-15,9.992007221626409e-16,3.3639757646142243e-14
regime_4_seed_52.npz,identity,3.3306690738754696e-16,3.3306690738754696e-16,4.218847493575595e-15
regime_4_seed_52.npz,signed_permutation,3.3306690738754696e-16,3.3306690738754696e-16,4.218847493575595e-15
regime_4_seed_52.npz,random,5.551115123125783e-16,8.881784197001252e-16,6.106226635438361e-15
regime_4_seed_53.npz,identity,4.440892098500626e-16,2.220446049250313e-16,5.329070518200751e-15
regime_4_seed_53.npz,signed_permutation,4.440892098500626e-16,2.220446049250313e-16,5.329070518200751e-15
regime_4_seed_53.npz,random,1.2212453270876722e-15,1.3322676295501878e-15,8.43769498715119e-15
regime_4_seed_54.npz,identity,3.3306690738754696e-16,2.220446049250313e-16,4.107825191113079e-15
regime_4_seed_54.npz,signed_permutation,3.3306690738754696e-16,2.220446049250313e-16,4.107825191113079e-15
regime_4_seed_54.npz,random,6.106226635438361e-16,7.745540320236444e-16,1.0241807402167069e-14
regime_4_seed_55.npz,identity,3.3306690738754696e-16,2.220446049250313e-16,4.440892098500626e-15
regime_4_seed_55.npz,signed_permutation,3.3306690738754696e-16,2.220446049250313e-16,4.440892098500626e-15
regime_4_seed_55.npz,random,6.661338147750939e-16,8.881784197001252e-16,5.773159728050814e-15
regime_4_seed_56.npz,identity,8.881784197001252e-16,8.881784197001252e-16,6.217248937900877e-15
regime_4_seed_56.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,6.217248937900877e-15
regime_4_seed_56.npz,random,9.992007221626409e-16,6.661338147750939e-16,1.0658141036401503e-14
regime_4_seed_57.npz,identity,8.881784197001252e-16,8.881784197001252e-16,7.882583474838611e-15
regime_4_seed_57.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,7.882583474838611e-15
regime_4_seed_57.npz,random,7.771561172376096e-16,5.876375774871434e-16,1.9317880628477724e-14
regime_4_seed_58.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,9.43689570931383e-15
regime_4_seed_58.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,9.43689570931383e-15
regime_4_seed_58.npz,random,7.771561172376096e-16,9.382685600689555e-16,1.199040866595169e-14
regime_4_seed_59.npz,identity,6.661338147750939e-16,3.7816971776294395e-16,7.105427357601002e-15
regime_4_seed_59.npz,signed_permutation,6.661338147750939e-16,3.7816971776294395e-16,7.105427357601002e-15
regime_4_seed_59.npz,random,8.881784197001252e-16,1.3322676295501878e-15,1.0658141036401503e-14
regime_4_seed_60.npz,identity,6.661338147750939e-16,6.661338147750939e-16,4.884981308350689e-15
regime_4_seed_60.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,4.884981308350689e-15
regime_4_seed_60.npz,random,5.551115123125783e-16,5.551115123125783e-16,6.439293542825908e-15
regime_4_seed_61.npz,identity,8.881784197001252e-16,4.996003610813204e-16,1.6653345369377348e-14
regime_4_seed_61.npz,signed_permutation,8.881784197001252e-16,4.996003610813204e-16,1.6653345369377348e-14
regime_4_seed_61.npz,random,9.71445146547012e-16,8.495808223596413e-16,1.554312234475219e-14
regime_4_seed_62.npz,identity,8.881784197001252e-16,5.551115123125783e-16,7.105427357601002e-15
regime_4_seed_62.npz,signed_permutation,8.881784197001252e-16,5.551115123125783e-16,7.105427357601002e-15
regime_4_seed_62.npz,random,7.771561172376096e-16,7.706509042026966e-16,1.1102230246251565e-14
regime_4_seed_63.npz,identity,7.771561172376096e-16,5.551115123125783e-16,7.549516567451064e-15
regime_4_seed_63.npz,signed_permutation,7.771561172376096e-16,5.551115123125783e-16,7.549516567451064e-15
regime_4_seed_63.npz,random,5.551115123125783e-16,5.434021288497348e-16,7.605027718682322e-15
regime_5_seed_00.npz,identity,6.661338147750939e-16,2.220446049250313e-16,1.1296519275560968e-14
regime_5_seed_00.npz,signed_permutation,6.661338147750939e-16,2.220446049250313e-16,1.1296519275560968e-14
regime_5_seed_00.npz,random,7.771561172376096e-16,6.661338147750939e-16,7.549516567451064e-15
regime_5_seed_01.npz,identity,8.881784197001252e-16,8.881784197001252e-16,1.0658141036401503e-14
regime_5_seed_01.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,1.0658141036401503e-14
regime_5_seed_01.npz,random,9.992007221626409e-16,9.992007221626409e-16,1.1102230246251565e-14
regime_5_seed_02.npz,identity,8.881784197001252e-16,8.881784197001252e-16,1.3766765505351941e-14
regime_5_seed_02.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,1.3766765505351941e-14
regime_5_seed_02.npz,random,6.661338147750939e-16,7.654467337747661e-16,2.398081733190338e-14
regime_5_seed_03.npz,identity,9.992007221626409e-16,9.992007221626409e-16,6.8833827526759706e-15
regime_5_seed_03.npz,signed_permutation,9.992007221626409e-16,9.992007221626409e-16,6.8833827526759706e-15
regime_5_seed_03.npz,random,1.1102230246251565e-15,1.2212453270876722e-15,8.770761894538737e-15
regime_5_seed_04.npz,identity,8.881784197001252e-16,6.661338147750939e-16,1.2878587085651816e-14
regime_5_seed_04.npz,signed_permutation,8.881784197001252e-16,6.661338147750939e-16,1.2878587085651816e-14
regime_5_seed_04.npz,random,7.771561172376096e-16,1.2212453270876722e-15,1.687538997430238e-14
regime_5_seed_05.npz,identity,5.551115123125783e-16,2.220446049250313e-16,6.661338147750939e-15
regime_5_seed_05.npz,signed_permutation,5.551115123125783e-16,2.220446049250313e-16,6.661338147750939e-15
regime_5_seed_05.npz,random,8.326672684688674e-16,5.551115123125783e-16,1.4210854715202004e-14
regime_5_seed_06.npz,identity,1.1102230246251565e-15,8.881784197001252e-16,9.103828801926284e-15
regime_5_seed_06.npz,signed_permutation,1.1102230246251565e-15,8.881784197001252e-16,9.103828801926284e-15
regime_5_seed_06.npz,random,1.4432899320127035e-15,1.5543122344752192e-15,1.2434497875801753e-14
regime_5_seed_07.npz,identity,1.2212453270876722e-15,4.440892098500626e-16,2.5091040356528538e-14
regime_5_seed_07.npz,signed_permutation,1.2212453270876722e-15,4.440892098500626e-16,2.5091040356528538e-14
regime_5_seed_07.npz,random,5.551115123125783e-16,4.440892098500626e-16,1.709743457922741e-14
regime_5_seed_08.npz,identity,4.440892098500626e-16,4.440892098500626e-16,6.661338147750939e-15
regime_5_seed_08.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,6.661338147750939e-15
regime_5_seed_08.npz,random,7.771561172376096e-16,8.881784197001252e-16,1.6431300764452317e-14
regime_5_seed_09.npz,identity,9.992007221626409e-16,3.3306690738754696e-16,9.769962616701378e-15
regime_5_seed_09.npz,signed_permutation,9.992007221626409e-16,3.3306690738754696e-16,9.769962616701378e-15
regime_5_seed_09.npz,random,9.992007221626409e-16,8.881784197001252e-16,1.2434497875801753e-14
regime_5_seed_10.npz,identity,1.3322676295501878e-15,1.3322676295501878e-15,1.865174681370263e-14
regime_5_seed_10.npz,signed_permutation,1.3322676295501878e-15,1.3322676295501878e-15,1.865174681370263e-14
regime_5_seed_10.npz,random,9.992007221626409e-16,1.3322676295501878e-15,1.1546319456101628e-14
regime_5_seed_11.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,8.659739592076221e-15
regime_5_seed_11.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,8.659739592076221e-15
regime_5_seed_11.npz,random,8.881784197001252e-16,1.2212453270876722e-15,1.8263168755083825e-14
regime_5_seed_12.npz,identity,8.881784197001252e-16,8.881784197001252e-16,7.105427357601002e-15
regime_5_seed_12.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,7.105427357601002e-15
regime_5_seed_12.npz,random,6.661338147750939e-16,1.3322676295501878e-15,1.1546319456101628e-14
regime_5_seed_13.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,2.0872192862952943e-14
regime_5_seed_13.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,2.0872192862952943e-14
regime_5_seed_13.npz,random,1.2212453270876722e-15,8.881784197001252e-16,1.9984014443252818e-14
regime_5_seed_14.npz,identity,5.551115123125783e-16,4.440892098500626e-16,4.440892098500626e-15
regime_5_seed_14.npz,signed_permutation,5.551115123125783e-16,4.440892098500626e-16,4.440892098500626e-15
regime_5_seed_14.npz,random,1.2212453270876722e-15,1.1102230246251565e-15,2.7533531010703882e-14
regime_5_seed_15.npz,identity,8.881784197001252e-16,8.881784197001252e-16,6.439293542825908e-15
regime_5_seed_15.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,6.439293542825908e-15
regime_5_seed_15.npz,random,5.551115123125783e-16,8.881784197001252e-16,1.0658141036401503e-14
regime_5_seed_16.npz,identity,7.771561172376096e-16,3.2612801348363973e-16,9.769962616701378e-15
regime_5_seed_16.npz,signed_permutation,7.771561172376096e-16,3.2612801348363973e-16,9.769962616701378e-15
regime_5_seed_16.npz,random,1.2212453270876722e-15,9.992007221626409e-16,1.0658141036401503e-14
regime_5_seed_17.npz,identity,8.881784197001252e-16,4.440892098500626e-16,1.3766765505351941e-14
regime_5_seed_17.npz,signed_permutation,8.881784197001252e-16,4.440892098500626e-16,1.3766765505351941e-14
regime_5_seed_17.npz,random,7.771561172376096e-16,6.661338147750939e-16,1.709743457922741e-14
regime_5_seed_18.npz,identity,6.661338147750939e-16,6.661338147750939e-16,1.1546319456101628e-14
regime_5_seed_18.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,1.1546319456101628e-14
regime_5_seed_18.npz,random,8.881784197001252e-16,5.551115123125783e-16,1.2878587085651816e-14
regime_5_seed_19.npz,identity,8.881784197001252e-16,7.771561172376096e-16,1.4210854715202004e-14
regime_5_seed_19.npz,signed_permutation,8.881784197001252e-16,7.771561172376096e-16,1.4210854715202004e-14
regime_5_seed_19.npz,random,6.938893903907228e-16,7.771561172376096e-16,7.105427357601002e-15
regime_5_seed_20.npz,identity,7.771561172376096e-16,7.771561172376096e-16,9.992007221626409e-15
regime_5_seed_20.npz,signed_permutation,7.771561172376096e-16,7.771561172376096e-16,9.992007221626409e-15
regime_5_seed_20.npz,random,1.1102230246251565e-15,5.2562121322097255e-16,3.3306690738754696e-14
regime_5_seed_21.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,7.549516567451064e-15
regime_5_seed_21.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,7.549516567451064e-15
regime_5_seed_21.npz,random,8.881784197001252e-16,7.771561172376096e-16,8.215650382226158e-15
regime_5_seed_22.npz,identity,4.440892098500626e-16,4.440892098500626e-16,6.661338147750939e-15
regime_5_seed_22.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,6.661338147750939e-15
regime_5_seed_22.npz,random,1.4432899320127035e-15,6.661338147750939e-16,3.064215547965432e-14
regime_5_seed_23.npz,identity,5.551115123125783e-16,4.440892098500626e-16,9.325873406851315e-15
regime_5_seed_23.npz,signed_permutation,5.551115123125783e-16,4.440892098500626e-16,9.325873406851315e-15
regime_5_seed_23.npz,random,7.771561172376096e-16,3.3306690738754696e-16,9.325873406851315e-15
regime_5_seed_24.npz,identity,3.3306690738754696e-16,2.220446049250313e-16,4.6629367034256575e-15
regime_5_seed_24.npz,signed_permutation,3.3306690738754696e-16,2.220446049250313e-16,4.6629367034256575e-15
regime_5_seed_24.npz,random,6.661338147750939e-16,8.881784197001252e-16,8.43769498715119e-15
regime_5_seed_25.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,8.43769498715119e-15
regime_5_seed_25.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,8.43769498715119e-15
regime_5_seed_25.npz,random,1.2212453270876722e-15,8.881784197001252e-16,7.993605777301127e-15
regime_5_seed_26.npz,identity,6.661338147750939e-16,4.440892098500626e-16,6.439293542825908e-15
regime_5_seed_26.npz,signed_permutation,6.661338147750939e-16,4.440892098500626e-16,6.439293542825908e-15
regime_5_seed_26.npz,random,6.661338147750939e-16,6.717716660720185e-16,1.1102230246251565e-14
regime_5_seed_27.npz,identity,6.661338147750939e-16,6.661338147750939e-16,6.8833827526759706e-15
regime_5_seed_27.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,6.8833827526759706e-15
regime_5_seed_27.npz,random,1.3786714825325674e-15,5.791808005417565e-16,1.3322676295501878e-14
regime_5_seed_28.npz,identity,1.2212453270876722e-15,1.2212453270876722e-15,1.5987211554602254e-14
regime_5_seed_28.npz,signed_permutation,1.2212453270876722e-15,1.2212453270876722e-15,1.5987211554602254e-14
regime_5_seed_28.npz,random,9.992007221626409e-16,4.440892098500626e-16,9.2148511043888e-15
regime_5_seed_29.npz,identity,5.551115123125783e-16,4.440892098500626e-16,9.769962616701378e-15
regime_5_seed_29.npz,signed_permutation,5.551115123125783e-16,4.440892098500626e-16,9.769962616701378e-15
regime_5_seed_29.npz,random,6.661338147750939e-16,7.771561172376096e-16,1.3100631690576847e-14
regime_5_seed_30.npz,identity,1.9984014443252818e-15,1.9984014443252818e-15,2.4424906541753444e-14
regime_5_seed_30.npz,signed_permutation,1.9984014443252818e-15,1.9984014443252818e-15,2.4424906541753444e-14
regime_5_seed_30.npz,random,1.4432899320127035e-15,1.3322676295501878e-15,2.1760371282653068e-14
regime_5_seed_31.npz,identity,9.992007221626409e-16,4.440892098500626e-16,1.4210854715202004e-14
regime_5_seed_31.npz,signed_permutation,9.992007221626409e-16,4.440892098500626e-16,1.4210854715202004e-14
regime_5_seed_31.npz,random,6.661338147750939e-16,9.992007221626409e-16,1.5987211554602254e-14
regime_5_seed_32.npz,identity,8.881784197001252e-16,8.881784197001252e-16,6.217248937900877e-15
regime_5_seed_32.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,6.217248937900877e-15
regime_5_seed_32.npz,random,8.881784197001252e-16,1.5543122344752192e-15,1.4210854715202004e-14
regime_5_seed_33.npz,identity,7.771561172376096e-16,4.440892098500626e-16,8.881784197001252e-15
regime_5_seed_33.npz,signed_permutation,7.771561172376096e-16,4.440892098500626e-16,8.881784197001252e-15
regime_5_seed_33.npz,random,1.2212453270876722e-15,6.839147304038562e-16,4.796163466380676e-14
regime_5_seed_34.npz,identity,1.7763568394002505e-15,1.7763568394002505e-15,9.992007221626409e-15
regime_5_seed_34.npz,signed_permutation,1.7763568394002505e-15,1.7763568394002505e-15,9.992007221626409e-15
regime_5_seed_34.npz,random,1.1102230246251565e-15,1.1102230246251565e-15,1.509903313490213e-14
regime_5_seed_35.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,1.1102230246251565e-14
regime_5_seed_35.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,1.1102230246251565e-14
regime_5_seed_35.npz,random,7.771561172376096e-16,1.1102230246251565e-15,1.5987211554602254e-14
regime_5_seed_36.npz,identity,9.992007221626409e-16,9.992007221626409e-16,1.509903313490213e-14
regime_5_seed_36.npz,signed_permutation,9.992007221626409e-16,9.992007221626409e-16,1.509903313490213e-14
regime_5_seed_36.npz,random,7.771561172376096e-16,1.1102230246251565e-15,2.1316282072803006e-14
regime_5_seed_37.npz,identity,3.3306690738754696e-16,2.220446049250313e-16,3.9968028886505635e-15
regime_5_seed_37.npz,signed_permutation,3.3306690738754696e-16,2.220446049250313e-16,3.9968028886505635e-15
regime_5_seed_37.npz,random,6.661338147750939e-16,7.576404781328705e-16,1.7763568394002505e-14
regime_5_seed_38.npz,identity,5.551115123125783e-16,2.914335439641036e-16,9.769962616701378e-15
regime_5_seed_38.npz,signed_permutation,5.551115123125783e-16,2.914335439641036e-16,9.769962616701378e-15
regime_5_seed_38.npz,random,6.661338147750939e-16,8.881784197001252e-16,1.3100631690576847e-14
regime_5_seed_39.npz,identity,6.661338147750939e-16,6.661338147750939e-16,4.884981308350689e-15
regime_5_seed_39.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,4.884981308350689e-15
regime_5_seed_39.npz,random,8.881784197001252e-16,6.661338147750939e-16,1.1546319456101628e-14
regime_5_seed_40.npz,identity,1.1102230246251565e-15,5.551115123125783e-16,1.2295719997723609e-14
regime_5_seed_40.npz,signed_permutation,1.1102230246251565e-15,5.551115123125783e-16,1.2295719997723609e-14
regime_5_seed_40.npz,random,8.881784197001252e-16,1.1102230246251565e-15,1.199040866595169e-14
regime_5_seed_41.npz,identity,3.885780586188048e-16,3.885780586188048e-16,5.773159728050814e-15
regime_5_seed_41.npz,signed_permutation,3.885780586188048e-16,3.885780586188048e-16,5.773159728050814e-15
regime_5_seed_41.npz,random,8.326672684688674e-16,6.635317295611287e-16,1.3322676295501878e-14
regime_5_seed_42.npz,identity,8.881784197001252e-16,4.440892098500626e-16,1.5987211554602254e-14
regime_5_seed_42.npz,signed_permutation,8.881784197001252e-16,4.440892098500626e-16,1.5987211554602254e-14
regime_5_seed_42.npz,random,9.992007221626409e-16,7.771561172376096e-16,2.1760371282653068e-14
regime_5_seed_43.npz,identity,1.1102230246251565e-15,1.1102230246251565e-15,9.769962616701378e-15
regime_5_seed_43.npz,signed_permutation,1.1102230246251565e-15,1.1102230246251565e-15,9.769962616701378e-15
regime_5_seed_43.npz,random,1.1102230246251565e-15,1.2212453270876722e-15,9.103828801926284e-15
regime_5_seed_44.npz,identity,4.440892098500626e-16,4.440892098500626e-16,3.774758283725532e-15
regime_5_seed_44.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,3.774758283725532e-15
regime_5_seed_44.npz,random,1.3322676295501878e-15,6.661338147750939e-16,3.397282455352979e-14
regime_5_seed_45.npz,identity,5.551115123125783e-16,5.551115123125783e-16,5.773159728050814e-15
regime_5_seed_45.npz,signed_permutation,5.551115123125783e-16,5.551115123125783e-16,5.773159728050814e-15
regime_5_seed_45.npz,random,4.3021142204224816e-16,4.0722633598555547e-16,1.021405182655144e-14
regime_5_seed_46.npz,identity,7.771561172376096e-16,3.3306690738754696e-16,9.103828801926284e-15
regime_5_seed_46.npz,signed_permutation,7.771561172376096e-16,3.3306690738754696e-16,9.103828801926284e-15
regime_5_seed_46.npz,random,9.992007221626409e-16,9.992007221626409e-16,2.5757174171303632e-14
regime_5_seed_47.npz,identity,3.3306690738754696e-16,2.220446049250313e-16,6.328271240363392e-15
regime_5_seed_47.npz,signed_permutation,3.3306690738754696e-16,2.220446049250313e-16,6.328271240363392e-15
regime_5_seed_47.npz,random,3.183759679503684e-16,2.419939248987646e-16,1.9539925233402755e-14
regime_5_seed_48.npz,identity,8.881784197001252e-16,8.881784197001252e-16,1.509903313490213e-14
regime_5_seed_48.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,1.509903313490213e-14
regime_5_seed_48.npz,random,5.551115123125783e-16,6.661338147750939e-16,1.1324274851176597e-14
regime_5_seed_49.npz,identity,9.992007221626409e-16,9.992007221626409e-16,4.440892098500626e-15
regime_5_seed_49.npz,signed_permutation,9.992007221626409e-16,9.992007221626409e-16,4.440892098500626e-15
regime_5_seed_49.npz,random,9.992007221626409e-16,6.152847328855238e-16,2.6423307986078726e-14
regime_5_seed_50.npz,identity,1.3322676295501878e-15,1.1102230246251565e-15,9.83935155574045e-15
regime_5_seed_50.npz,signed_permutation,1.3322676295501878e-15,1.1102230246251565e-15,9.83935155574045e-15
regime_5_seed_50.npz,random,7.771561172376096e-16,1.5543122344752192e-15,2.1316282072803006e-14
regime_5_seed_51.npz,identity,6.661338147750939e-16,6.661338147750939e-16,3.9968028886505635e-15
regime_5_seed_51.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,3.9968028886505635e-15
regime_5_seed_51.npz,random,7.771561172376096e-16,8.881784197001252e-16,1.3322676295501878e-14
regime_5_seed_52.npz,identity,1.3322676295501878e-15,1.3322676295501878e-15,5.329070518200751e-15
regime_5_seed_52.npz,signed_permutation,1.3322676295501878e-15,1.3322676295501878e-15,5.329070518200751e-15
regime_5_seed_52.npz,random,6.661338147750939e-16,3.6440035017237804e-16,1.0658141036401503e-14
regime_5_seed_53.npz,identity,5.551115123125783e-16,4.440892098500626e-16,6.938893903907228e-15
regime_5_seed_53.npz,signed_permutation,5.551115123125783e-16,4.440892098500626e-16,6.938893903907228e-15
regime_5_seed_53.npz,random,1.4432899320127035e-15,1.5543122344752192e-15,2.2648549702353193e-14
regime_5_seed_54.npz,identity,1.5543122344752192e-15,8.881784197001252e-16,2.398081733190338e-14
regime_5_seed_54.npz,signed_permutation,1.5543122344752192e-15,8.881784197001252e-16,2.398081733190338e-14
regime_5_seed_54.npz,random,8.881784197001252e-16,1.3322676295501878e-15,2.042810365310288e-14
regime_5_seed_55.npz,identity,4.440892098500626e-16,4.440892098500626e-16,4.6074255521944e-15
regime_5_seed_55.npz,signed_permutation,4.440892098500626e-16,4.440892098500626e-16,4.6074255521944e-15
regime_5_seed_55.npz,random,8.881784197001252e-16,7.771561172376096e-16,1.2878587085651816e-14
regime_5_seed_56.npz,identity,6.661338147750939e-16,4.440892098500626e-16,1.2101430968414206e-14
regime_5_seed_56.npz,signed_permutation,6.661338147750939e-16,4.440892098500626e-16,1.2101430968414206e-14
regime_5_seed_56.npz,random,7.771561172376096e-16,7.771561172376096e-16,1.1102230246251565e-14
regime_5_seed_57.npz,identity,1.3322676295501878e-15,1.3322676295501878e-15,1.2101430968414206e-14
regime_5_seed_57.npz,signed_permutation,1.3322676295501878e-15,1.3322676295501878e-15,1.2101430968414206e-14
regime_5_seed_57.npz,random,8.326672684688674e-16,6.76975836499949e-16,1.199040866595169e-14
regime_5_seed_58.npz,identity,7.771561172376096e-16,7.771561172376096e-16,6.661338147750939e-15
regime_5_seed_58.npz,signed_permutation,7.771561172376096e-16,7.771561172376096e-16,6.661338147750939e-15
regime_5_seed_58.npz,random,1.1102230246251565e-15,1.4432899320127035e-15,3.552713678800501e-14
regime_5_seed_59.npz,identity,1.7763568394002505e-15,1.7763568394002505e-15,1.0769163338864018e-14
regime_5_seed_59.npz,signed_permutation,1.7763568394002505e-15,1.7763568394002505e-15,1.0769163338864018e-14
regime_5_seed_59.npz,random,9.992007221626409e-16,1.7763568394002505e-15,2.7533531010703882e-14
regime_5_seed_60.npz,identity,6.661338147750939e-16,6.661338147750939e-16,8.43769498715119e-15
regime_5_seed_60.npz,signed_permutation,6.661338147750939e-16,6.661338147750939e-16,8.43769498715119e-15
regime_5_seed_60.npz,random,8.881784197001252e-16,1.5543122344752192e-15,1.865174681370263e-14
regime_5_seed_61.npz,identity,1.2212453270876722e-15,6.661338147750939e-16,1.3100631690576847e-14
regime_5_seed_61.npz,signed_permutation,1.2212453270876722e-15,6.661338147750939e-16,1.3100631690576847e-14
regime_5_seed_61.npz,random,6.661338147750939e-16,6.661338147750939e-16,1.865174681370263e-14
regime_5_seed_62.npz,identity,8.881784197001252e-16,8.881784197001252e-16,3.9968028886505635e-15
regime_5_seed_62.npz,signed_permutation,8.881784197001252e-16,8.881784197001252e-16,3.9968028886505635e-15
regime_5_seed_62.npz,random,6.661338147750939e-16,6.661338147750939e-16,1.1435297153639112e-14
regime_5_seed_63.npz,identity,7.771561172376096e-16,7.771561172376096e-16,3.9968028886505635e-15
regime_5_seed_63.npz,signed_permutation,7.771561172376096e-16,7.771561172376096e-16,3.9968028886505635e-15
regime_5_seed_63.npz,random,7.771561172376096e-16,4.527628272299467e-16,1.6431300764452317e-14


==> anc/results/additional_controls_summary.json <==
{
  "coefficient_max_error": 1.9984014443252818e-15,
  "action_response_max_error": 2.220446049250313e-15,
  "ten_step_prediction_max_error": 4.796163466380676e-14,
  "runs": 1152,
  "anisotropic_control": {
    "original_coordinate_sd": [
      1.9999999999999998,
      0.9999999999999999,
      0.49999999999999994
    ],
    "rotated_coordinate_sd": [
      1.4577379737113252,
      0.9999999999999999,
      1.4577379737113252
    ],
    "original_activity_penalty_gamma_08": 0.10000000000000003,
    "rotated_activity_penalty_gamma_08": 0.0
  }
}

==> anc/results/anchor_conditioning.csv <==
seed,minimum_anchor_scale,true_condition_number,inverse_error,procrustes_error,observed_condition_number
0,1,1.0,0.005833993813893044,0.004735332599423586,1.007399927880181
0,0.3,3.3333333333333335,0.01910635491046284,0.013783203471026045,3.3570007017734844
0,0.1,10.0,0.05720993556355652,0.041020510464124034,10.167127806583421
0,0.03,33.333333333333336,0.1889517720171577,0.13363705938879078,34.747737556634235
0,0.01,100.0,0.5213725410331758,0.3607053682248436,104.75296918693721
1,1,1.0,0.00601973651411754,0.0022055635150317,1.0136259207727207
1,0.3,3.3333333333333335,0.016299260137350224,0.007840366550436738,3.379160675643385
1,0.1,10.0,0.04808958969245189,0.021342003177936858,10.443774596294531
1,0.03,33.333333333333336,0.16518532783026177,0.06997349341438086,38.827575390125844
1,0.01,100.0,0.5897911588968852,0.20984218659837453,167.9319323383078
2,1,1.0,0.006964894233880631,0.0014098926227565692,1.0120537047709512
2,0.3,3.3333333333333335,0.015379923748154292,0.003264200477784136,3.364570958611181
2,0.1,10.0,0.04276064567708941,0.009278653110066723,10.097613545881853
2,0.03,33.333333333333336,0.13413006962741097,0.028645124673709506,33.69158644677005
2,0.01,100.0,0.3618268029611229,0.07356462143753228,101.07774365400391
3,1,1.0,0.0059506336894110485,0.004899012360460596,1.0080203962928236
3,0.3,3.3333333333333335,0.018070897402546585,0.01361778266922447,3.3755233006301046
3,0.1,10.0,0.054000705423277034,0.040026298079011376,10.309102363851704
3,0.03,33.333333333333336,0.18164850962071427,0.13293011833006324,36.34366470138915
3,0.01,100.0,0.5215898270331046,0.37772056970811324,119.88144028836571
4,1,1.0,0.006348519623461693,0.003078624046023507,1.0090536827332655
4,0.3,3.3333333333333335,0.018474557588318116,0.0040484424316502374,3.3518809034307786
4,0.1,10.0,0.05355561726557265,0.00972185963746664,10.068142050866681
4,0.03,33.333333333333336,0.16762504221061417,0.029512365556217234,33.69295257616811
4,0.01,100.0,0.4528133451984811,0.0737753591059611,101.93767993517328
5,1,1.0,0.006410737974111442,0.0021790280036333215,1.014063684990759
5,0.3,3.3333333333333335,0.019121526484556655,0.0040803688157561475,3.344582161888515
5,0.1,10.0,0.05422002485587002,0.011642650376185072,10.200014203373268
5,0.03,33.333333333333336,0.15656628236671402,0.03630702376716057,36.06768659270211
5,0.01,100.0,0.3616112134993687,0.09188914577246857,130.20771975633986
6,1,1.0,0.0076312372011252275,0.005758443169734345,1.0116620548910267
6,0.3,3.3333333333333335,0.014430653530196675,0.00914415727470719,3.370404110944613
6,0.1,10.0,0.039528109701331506,0.01141385735938569,10.41295933547379
6,0.03,33.333333333333336,0.1382096243101162,0.025053214101563435,38.745964446905695
6,0.01,100.0,0.5654592957035376,0.07214284187239559,173.37900059916456
7,1,1.0,0.010612112906222673,0.00795871490180147,1.0145194112579314
7,0.3,3.3333333333333335,0.029189211528268214,0.015415640084940492,3.388806731021381
7,0.1,10.0,0.08697557388650273,0.0393474785270239,10.651763137837898
7,0.03,33.333333333333336,0.31249968607024287,0.12679962024533256,42.20781978211076
7,0.01,100.0,1.4628832960263183,0.3492912384310611,235.9340209700418
8,1,1.0,0.00791604917407264,0.005258335832591588,1.0127840376569723
8,0.3,3.3333333333333335,0.024196348612728,0.009814859454269227,3.447279882390865
8,0.1,10.0,0.0753003606184897,0.026479290099909295,11.009508714031607
8,0.03,33.333333333333336,0.3025289322106867,0.10151401134731851,47.12637717453501
8,0.01,100.0,2.396259313487167,0.5117679646211161,477.7424423503768
9,1,1.0,0.007726606396831739,0.005005900789126254,1.0136080568432746
9,0.3,3.3333333333333335,0.022891854900577158,0.007200634868132086,3.3562089638293817
9,0.1,10.0,0.06585300921188596,0.01526191766673115,10.282575676083685
9,0.03,33.333333333333336,0.20227982454357393,0.04568992946035586,36.98579610480657
9,0.01,100.0,0.5847875949608462,0.1153550930073733,141.93983005567227
10,1,1.0,0.0085045084597266,0.005452711914292352,1.0155109838339118
10,0.3,3.3333333333333335,0.025658281210411114,0.008836524466287219,3.459909975050451
10,0.1,10.0,0.07948721847116647,0.02231558299085199,11.104237612939174
10,0.03,33.333333333333336,0.32201001418949676,0.07993475920960198,48.77999752492633
10,0.01,100.0,5.571724178203036,0.3160578047125537,1018.5754965687335
11,1,1.0,0.007954251306938016,0.0014647161398605407,1.0186732578450677
11,0.3,3.3333333333333335,0.02443733406397984,0.0010539229962799007,3.4843606595298513
11,0.1,10.0,0.07817289244731218,0.001834862067924963,11.333749396847368
11,0.03,33.333333333333336,0.36263244429010055,0.00601848483858834,53.57702457135062
11,0.01,100.0,5.50842484647204,1.1547010008606515,826.8745187888895
12,1,1.0,0.008799013670632218,0.0064763255433192895,1.01407365517635
12,0.3,3.3333333333333335,0.01874766192751724,0.0114763188026776,3.3544107511486407
12,0.1,10.0,0.0526723213356147,0.021323299348609045,10.21989292066714
12,0.03,33.333333333333336,0.1764632106779292,0.06210993353307294,35.958937343673995
12,0.01,100.0,0.5727349190814639,0.17105243837389336,125.96513048204011
13,1,1.0,0.008091605684229857,0.0021200908695628387,1.0164657925743732
13,0.3,3.3333333333333335,0.02147712142807901,0.004088924470604386,3.361523770984923
13,0.1,10.0,0.06139931067947436,0.010115567298245458,10.119820268495769
13,0.03,33.333333333333336,0.19005149624481735,0.02956378704141929,34.138155898195336
13,0.01,100.0,0.5010851951863856,0.07610529759085925,105.73208177854559
14,1,1.0,0.007192047506676191,0.004001166794178222,1.0146745374981863
14,0.3,3.3333333333333335,0.019340526674941114,0.006739124922072884,3.391561490488326
14,0.1,10.0,0.05553704698838619,0.01068396849497962,10.553637282432156
14,0.03,33.333333333333336,0.17879073351085387,0.028744616090083473,40.433541465728545
14,0.01,100.0,0.6980719406229307,0.07820094477743716,210.31222712929133
15,1,1.0,0.005383107892892043,0.004073269760335168,1.007189392506597
15,0.3,3.3333333333333335,0.012910183192867391,0.010288491287905977,3.3244424603043683
15,0.1,10.0,0.037157068811724765,0.028897896177350776,10.015891605888777
15,0.03,33.333333333333336,0.12317851718372895,0.09549091278062197,33.74382104361661
15,0.01,100.0,0.3548589744446654,0.27825961035121216,100.62702507848778
16,1,1.0,0.009605453470342251,0.006921759376529748,1.0149871635893988
16,0.3,3.3333333333333335,0.027023635696530702,0.02056048759042793,3.3075236408239777
16,0.1,10.0,0.07639092583929528,0.057064124041121676,9.804698383392079
16,0.03,33.333333333333336,0.2189716279970151,0.1672939011217308,30.95035694735701
16,0.01,100.0,0.45245652337602166,0.3643908165765357,75.8691496886802
17,1,1.0,0.007837059605571075,0.002640823854618367,1.0178815827035625
17,0.3,3.3333333333333335,0.022497271027737544,0.008894208579935791,3.3281167578789197
17,0.1,10.0,0.0646080779149346,0.02493377582184957,9.985829052341005
17,0.03,33.333333333333336,0.1966047058502227,0.07604451881681876,33.21001921479315
17,0.01,100.0,0.49427843455791726,0.18767658932893588,97.1915444299223
18,1,1.0,0.014129695455715892,0.005288370035645582,1.0282075063814433
18,0.3,3.3333333333333335,0.04499195083232787,0.008526537758216978,3.589218750681353
18,0.1,10.0,0.1569237999531411,0.011800150963193305,12.642330933682073
18,0.03,33.333333333333336,1.331164466210845,0.03744572799276581,107.71467188937353
18,0.01,100.0,1.1629293121761597,1.1547317858164647,100.5339267256669
19,1,1.0,0.013905559380004751,0.009475597096081907,1.0250392574512028
19,0.3,3.3333333333333335,0.03632136646784267,0.02106789040004497,3.473059191875642
19,0.1,10.0,0.1072005133606797,0.05290510039964565,11.24825873796081
19,0.03,33.333333333333336,0.396524654830929,0.17101248381107056,50.87567637952678
19,0.01,100.0,5.640409006428987,0.46878839479149675,1047.5354134288636
20,1,1.0,0.006672641479645838,0.0051910706413667955,1.010013565560661
20,0.3,3.3333333333333335,0.01570825951796487,0.012769719954735336,3.395397006110519
20,0.1,10.0,0.0459110953682775,0.03396768469824404,10.524274173403894
20,0.03,33.333333333333336,0.1639382382551304,0.11611107106131754,39.40531037824875
20,0.01,100.0,0.587258708869545,0.3783829858561417,164.27992189866416
21,1,1.0,0.010252816604937072,0.006949752787917891,1.018120348985728
21,0.3,3.3333333333333335,0.022168695000375254,0.013121329662522588,3.4206200970227734
21,0.1,10.0,0.06264332733798546,0.024648466977783577,10.760454913194314
21,0.03,33.333333333333336,0.2196679115580231,0.07346163307410046,43.078958021359334
21,0.01,100.0,1.1762439057913017,0.21257661856923046,285.6398937283543
22,1,1.0,0.009896028673771894,0.005064139008028692,1.0188873927054285
22,0.3,3.3333333333333335,0.02270115693722868,0.010016980930843283,3.2915987865900185
22,0.1,10.0,0.06147314490152165,0.01482656286207947,9.662519350620999
22,0.03,33.333333333333336,0.17218480058608857,0.03293056331858811,29.94166903147561
22,0.01,100.0,0.3634085654262378,0.06946198121210437,74.63537711188987
23,1,1.0,0.011362284983670663,0.008114354100334027,1.0191194644052473
23,0.3,3.3333333333333335,0.033338568007019245,0.010345659579773618,3.462762629932955
23,0.1,10.0,0.10201685523711301,0.01702974221124015,11.204556181318146
23,0.03,33.333333333333336,0.4104350977158835,0.05443001566233899,51.41319835016277
23,0.01,100.0,19.797221766584606,1.1547006583905097,3044.5675061666693
24,1,1.0,0.0059139383063041935,0.003317725775009808,1.0119851113320164
24,0.3,3.3333333333333335,0.018663819087296817,0.007546575918432533,3.350375594370092
24,0.1,10.0,0.05489316979813801,0.02166298630045655,10.213302331583877
24,0.03,33.333333333333336,0.17592988750441413,0.06856097280594414,35.99162951733139
24,0.01,100.0,0.5178473907147993,0.17871205600145562,126.41766670243969
25,1,1.0,0.01023643075763805,0.0077770253462149126,1.016309608585521
25,0.3,3.3333333333333335,0.028257807084928584,0.0238403171101339,3.319212913823814
25,0.1,10.0,0.08079097328990895,0.06871455836919649,10.0168702001723
25,0.03,33.333333333333336,0.2399257221783358,0.2093237589166641,33.32920351617641
25,0.01,100.0,0.5085906752810458,0.47380630836376786,88.06074871552423
26,1,1.0,0.012433029107181309,0.0039915168795205645,1.0283819288372118
26,0.3,3.3333333333333335,0.03894258397927692,0.0035827278010068645,3.5559797193455758
26,0.1,10.0,0.12730848623495855,0.006397012510997939,12.061807752018122
26,0.03,33.333333333333336,0.721181330060157,0.02398108766486158,74.05494178027065
26,0.01,100.0,1.5962652371965331,1.1547008315216007,160.43698381255035
27,1,1.0,0.009862630215795597,0.007949512541145305,1.0137058913314827
27,0.3,3.3333333333333335,0.02440456295077102,0.019161841362120454,3.3748885530293347
27,0.1,10.0,0.07010763071984745,0.05169292347244387,10.26459078744223
27,0.03,33.333333333333336,0.22428021256173974,0.166874620917719,35.447629934325136
27,0.01,100.0,0.5540337233364963,0.4450483226653344,106.01584889346503
28,1,1.0,0.009976188518447938,0.0039042392683656356,1.0186144267572446
28,0.3,3.3333333333333335,0.029073140751088532,0.006037973068044484,3.271174896964899
28,0.1,10.0,0.07961551815971575,0.006855037989465741,9.51711253888231
28,0.03,33.333333333333336,0.20969411218504197,0.010702881592677571,28.689474319939805
28,0.01,100.0,0.4033892826360942,0.01885158037468994,67.58711198405797
29,1,1.0,0.01116097981212194,0.008172553480366964,1.0187359554539794
29,0.3,3.3333333333333335,0.036135102059159936,0.023591284169416374,3.352659970798638
29,0.1,10.0,0.10833471886962992,0.07078543343040958,10.126404897571529
29,0.03,33.333333333333336,0.35532314171529217,0.23306960023271583,33.6719484952039
29,0.01,100.0,0.8755643730752473,0.5970326540103827,84.30283015099923
30,1,1.0,0.011197109526192418,0.005241363033274463,1.0198139064062604
30,0.3,3.3333333333333335,0.03457412159447757,0.009015683269699579,3.377482829129874
30,0.1,10.0,0.09683035896004825,0.022999779103759648,10.29932129989263
30,0.03,33.333333333333336,0.27504477027356966,0.06620378999504323,36.340186592184814
30,0.01,100.0,0.7133053707617326,0.14507313405158803,128.87009911546346
31,1,1.0,0.01042225371887757,0.00346168531152048,1.0226605121166972
31,0.3,3.3333333333333335,0.03460246729782857,0.0034009103813908387,3.4924561157391185
31,0.1,10.0,0.11105045663571758,0.005800463160978674,11.60217170692739
31,0.03,33.333333333333336,0.5472830147096388,0.018458753763540163,61.94047073135763
31,0.01,100.0,2.214291159761484,1.1547008276188848,259.86339823332753
32,1,1.0,0.0038507777107045205,0.001843446800126648,1.0040041308650347
32,0.3,3.3333333333333335,0.01052285367705257,0.005001340884042489,3.3744140880401643
32,0.1,10.0,0.031709717003061584,0.014000497803911086,10.44241048197136
32,0.03,33.333333333333336,0.11678969220378427,0.04947006827994067,39.075589341209756
32,0.01,100.0,0.5019783652910275,0.1849430652170986,176.36673956731104
33,1,1.0,0.010072297784044698,0.003062906914303487,1.0216912302297605
33,0.3,3.3333333333333335,0.019674520954916383,0.009791426045668258,3.290922910815218
33,0.1,10.0,0.05250162425395301,0.025900392931366572,9.860043051353218
33,0.03,33.333333333333336,0.1585442702276855,0.07886461896313035,32.62144008864923
33,0.01,100.0,0.38188232131426025,0.19673962267286146,93.9734830639334
34,1,1.0,0.007421473869427394,0.004655301850465918,1.0045125777816464
34,0.3,3.3333333333333335,0.020516120297379915,0.0063066525098179164,3.3118900977749366
34,0.1,10.0,0.057808685507427224,0.012168969837372288,9.703421208134476
34,0.03,33.333333333333336,0.16720776830443818,0.034010853020579934,29.882503439263242
34,0.01,100.0,0.366795277284743,0.07718313762168384,73.45315992799237
35,1,1.0,0.0063963552443973785,0.0017245563968126926,1.0142214208677602
35,0.3,3.3333333333333335,0.012347956036061878,0.005580543362061606,3.382137440788388
35,0.1,10.0,0.0339656534557283,0.0069219558845336985,10.374414821697556
35,0.03,33.333333333333336,0.11582932405116163,0.008873307263707227,37.53475887207856
35,0.01,100.0,0.3995444614895724,0.019554262519962378,148.92194177947238
36,1,1.0,0.009948038688326425,0.006888724594078148,1.0173993894021784
36,0.3,3.3333333333333335,0.031688684967298396,0.0168742030600003,3.4356674185505085
36,0.1,10.0,0.09808524348888754,0.05049026940983293,10.860809432516325
36,0.03,33.333333333333336,0.37605622281475054,0.18031355093881893,43.7462912342616
36,0.01,100.0,1.7021512226143656,0.5917353994525667,217.58657881353707
37,1,1.0,0.010928945719092047,0.0014032477215759076,1.0231862124757265
37,0.3,3.3333333333333335,0.030563039214650124,0.0036458030730923273,3.41179478622828
37,0.1,10.0,0.08484518947103475,0.008835658551927346,10.548781568556665
37,0.03,33.333333333333336,0.24183145645206566,0.02433770756047539,39.37268762491911
37,0.01,100.0,0.7128047166748627,0.05769102280414934,178.97225571758722
38,1,1.0,0.009375915865161422,0.006382120289958172,1.012041908208344
38,0.3,3.3333333333333335,0.023338641808502755,0.011088708997353553,3.4209581855253917
38,0.1,10.0,0.07081986181029183,0.023413518588598626,10.96887032204147
38,0.03,33.333333333333336,0.2908877986282534,0.08046518016550151,47.96209600241692
38,0.01,100.0,4.663107086447891,0.3212165315345178,888.9256784072895
39,1,1.0,0.006461231800962679,0.0026093926356285913,1.007694267020309
39,0.3,3.3333333333333335,0.012403862057251813,0.004164584859410059,3.348144769970994
39,0.1,10.0,0.03283156226276048,0.007636228881943268,9.95861905908752
39,0.03,33.333333333333336,0.09823094459174533,0.02153877781735575,32.2244317771696
39,0.01,100.0,0.23562971050230191,0.053542336222074174,89.09987452077297
40,1,1.0,0.00687348390314265,0.004469386092706162,1.0114536709433217
40,0.3,3.3333333333333335,0.021066880236554068,0.00668840413165023,3.43933348688171
40,0.1,10.0,0.0656137567573672,0.015342592438083537,10.94973061348111
40,0.03,33.333333333333336,0.265756047659053,0.05550694251498263,46.368426209272066
40,0.01,100.0,2.7529721432765126,0.25024860822629375,545.9966934459392
41,1,1.0,0.00679592796287706,0.0035181167537998125,1.0140886107534366
41,0.3,3.3333333333333335,0.019226207690358918,0.006510822856928076,3.3501476779918327
41,0.1,10.0,0.05633130838069489,0.01722553026566511,10.264323192212098
41,0.03,33.333333333333336,0.18596388907021294,0.05460995277712935,36.908407164176026
41,0.01,100.0,0.6063079339569427,0.1472683777012358,140.70758155966826
42,1,1.0,0.007918560865306679,0.004394086252301653,1.0154593056348526
42,0.3,3.3333333333333335,0.02307131908326877,0.01388971606249088,3.364269946542809
42,0.1,10.0,0.06638453403688663,0.03974525881456939,10.265391756005391
42,0.03,33.333333333333336,0.2005079786496328,0.12507496553508674,36.09411456970998
42,0.01,100.0,0.47699131023631014,0.31851199182053974,120.26022434930742
43,1,1.0,0.011540655133963707,0.003837835411439403,1.020458885215037
43,0.3,3.3333333333333335,0.03669067102163729,0.012637289850320749,3.492198137295135
43,0.1,10.0,0.12062614660894527,0.03926575732633502,11.72994680797404
43,0.03,33.333333333333336,0.645835735767108,0.1580502133574335,65.93450214121556
43,0.01,100.0,2.8375784575355563,1.1547070017510355,353.30471399155033
44,1,1.0,0.006134152519448972,0.0027630007594302316,1.0130111507409396
44,0.3,3.3333333333333335,0.017567694027398672,0.003374329961996006,3.378894125334073
44,0.1,10.0,0.0516685278883155,0.004002304675225491,10.510986023798898
44,0.03,33.333333333333336,0.1745796426846639,0.008479453091308273,40.23590730848547
44,0.01,100.0,0.7367469909172124,0.023675272681792783,209.44861981496126
45,1,1.0,0.006829131462166242,0.002430610403042252,1.0094205917391434
45,0.3,3.3333333333333335,0.010682509292284448,0.006964813311137387,3.3270487319731905
45,0.1,10.0,0.0269286563910594,0.019164989918563965,10.143483875793432
45,0.03,33.333333333333336,0.09182065987083723,0.06596145379159406,35.7764329727464
45,0.01,100.0,0.312881514113249,0.2254643163065539,125.35401980252861
46,1,1.0,0.007800702382204407,0.005608674823480425,1.0120861473611757
46,0.3,3.3333333333333335,0.014177005899130526,0.00969055828632748,3.340433935261752
46,0.1,10.0,0.037936647595303824,0.01851130145666609,10.207997825173884
46,0.03,33.333333333333336,0.12613592345096028,0.05574346804532766,36.34133445146271
46,0.01,100.0,0.40632406721186926,0.16008083008219798,133.16762785846166
47,1,1.0,0.006222845977582371,0.000564086484306924,1.0146456856348727
47,0.3,3.3333333333333335,0.018916371525347888,0.001968373034838898,3.3547292355286986
47,0.1,10.0,0.053602096391137236,0.003408183882007945,10.259401569942563
47,0.03,33.333333333333336,0.15479432651171102,0.008508201608456396,36.68778225008341
47,0.01,100.0,0.38319923992101784,0.02064797325097072,138.92901103831704
48,1,1.0,0.00984798784348202,0.004383427601131063,1.0204471393789736
48,0.3,3.3333333333333335,0.024681972055436825,0.01408896326507802,3.3620649982159865
48,0.1,10.0,0.07101605850800324,0.04018630987940292,10.442293923183097
48,0.03,33.333333333333336,0.2312012959102781,0.13034299866939575,39.33238864303455
48,0.01,100.0,0.6859064712146177,0.3563943249054604,167.85297667020876
49,1,1.0,0.00724154101458957,0.002279113455403349,1.0075734594524364
49,0.3,3.3333333333333335,0.021966134677618775,0.006205193591622177,3.312505062800178
49,0.1,10.0,0.061614008781454614,0.01717284460457816,9.729337060788941
49,0.03,33.333333333333336,0.1708255767667314,0.04946564672938343,30.180236376370253
49,0.01,100.0,0.3509582560766823,0.10737761073736035,75.17869419528327
50,1,1.0,0.011488358248448212,0.00863002227639649,1.0167168472493004
50,0.3,3.3333333333333335,0.032607402649916975,0.009672691662737907,3.32884812928434
50,0.1,10.0,0.09484289220161889,0.00950526448460192,9.92979238373349
50,0.03,33.333333333333336,0.30161524323010536,0.012028492902173457,32.45459506623627
50,0.01,100.0,0.8226766721691433,0.021740891706852228,92.21323561447011
51,1,1.0,0.009541866054780537,0.0041186632082659685,1.017087632417592
51,0.3,3.3333333333333335,0.020910050822862677,0.010333204282516007,3.4171374623205213
51,0.1,10.0,0.057810001456837436,0.0293795511374846,10.50455584662374
51,0.03,33.333333333333336,0.17924602806390788,0.09401601250755051,38.141408529991324
51,0.01,100.0,0.47993622501664024,0.2508227484642138,146.62603068728635
52,1,1.0,0.0074859773884092306,0.0029159457830967806,1.0164162122569385
52,0.3,3.3333333333333335,0.02205799861254857,0.0080269273684509,3.398443323823723
52,0.1,10.0,0.06661098519007116,0.02224641768918254,10.662139538796584
52,0.03,33.333333333333336,0.24457114407898994,0.07421735591141088,42.18817281738495
52,0.01,100.0,1.3241680526042021,0.23086507944254578,255.590019140024
53,1,1.0,0.0054447902251886756,0.00219185668182182,1.0119532401788969
53,0.3,3.3333333333333335,0.017913473623406718,0.005617430972863088,3.4008228113351233
53,0.1,10.0,0.05475148887816138,0.016627108561965986,10.671251569294924
53,0.03,33.333333333333336,0.20166695214676475,0.05624731133981629,42.30808423875873
53,0.01,100.0,1.1167385170804116,0.1748761814226724,266.7186714475309
54,1,1.0,0.009128881780252823,0.005856306536072343,1.0095349570189442
54,0.3,3.3333333333333335,0.02943225867466826,0.013289959963103533,3.4404035704155618
54,0.1,10.0,0.09314642557103925,0.03914582711225505,11.04630781358139
54,0.03,33.333333333333336,0.3882423874610104,0.1607698111722584,48.111593954542066
54,0.01,100.0,1.9706160319464532,0.8918726707184329,313.50107764192813
55,1,1.0,0.009007024347581083,0.007433599794240739,1.0115913444065823
55,0.3,3.3333333333333335,0.029592258213317194,0.02061014350943715,3.310510023116323
55,0.1,10.0,0.08640830791889617,0.05988885573493545,9.810148628054012
55,0.03,33.333333333333336,0.2594581124006569,0.18186548093911603,30.866161044648084
55,0.01,100.0,0.5647381403514881,0.4140980956866829,74.0222103030331
56,1,1.0,0.005383832809100072,0.0033760786054103887,1.010127439605333
56,0.3,3.3333333333333335,0.01621714785432348,0.005431264307360266,3.3956249711977526
56,0.1,10.0,0.04936485376498841,0.012474420003419428,10.567214304564502
56,0.03,33.333333333333336,0.18209875442886309,0.04123374491806701,40.48059769510646
56,0.01,100.0,0.8616550554559781,0.13488433568839128,208.36419451777178
57,1,1.0,0.00816998241424737,0.002426401184101575,1.0174539808288805
57,0.3,3.3333333333333335,0.026601388296059465,0.0027491193124239517,3.4774998323287227
57,0.1,10.0,0.08585782675700317,0.008198238186172577,11.304973521397928
57,0.03,33.333333333333336,0.4002995808160931,0.03306340639939381,53.2427979859228
57,0.01,100.0,7.261678865972619,1.154700657505164,992.509984273051
58,1,1.0,0.008726999994798815,0.0025482913495757592,1.0128719753703297
58,0.3,3.3333333333333335,0.025707088363195102,0.008160531889689161,3.3434612525353633
58,0.1,10.0,0.07088987588168992,0.02309738590924895,9.96616584253959
58,0.03,33.333333333333336,0.18866141256001437,0.06665802315435514,32.41856119928421
58,0.01,100.0,0.3613362923483039,0.14454506188774477,89.99091698337027
59,1,1.0,0.006346184987984944,0.002686213104310875,1.0134323044450324
59,0.3,3.3333333333333335,0.021221217510142276,0.0035746618914518323,3.428837040989333
59,0.1,10.0,0.06614103657227427,0.009257057049988025,10.884876779721814
59,0.03,33.333333333333336,0.26374448345636203,0.03181672769797016,45.52980602299184
59,0.01,100.0,2.683375905207471,0.10736530222123773,490.90129289231777
60,1,1.0,0.007227949305658133,0.005466685990003346,1.011627078197443
60,0.3,3.3333333333333335,0.02360985851747333,0.005361873018473152,3.3474170788943116
60,0.1,10.0,0.07095329387762753,0.011507450813555945,10.125042758691363
60,0.03,33.333333333333336,0.23981042619101825,0.03758301477948573,34.72949540983074
60,0.01,100.0,0.7559531178742044,0.11372776099544828,112.86664509534013
61,1,1.0,0.006911657749090532,0.00582153970182683,1.0081816875170955
61,0.3,3.3333333333333335,0.015903619598548073,0.008233612095467753,3.348796473135709
61,0.1,10.0,0.04466992574613297,0.011481723548076948,10.161508580880762
61,0.03,33.333333333333336,0.14031870705180663,0.02927684705651817,35.27278929292678
61,0.01,100.0,0.3690377435378619,0.08185420059884825,119.55519686205722
62,1,1.0,0.006365590772969412,0.002779958401845056,1.0118911956887982
62,0.3,3.3333333333333335,0.019197254496463506,0.004168148066244024,3.4371342388807316
62,0.1,10.0,0.060174972156503116,0.006039333496993374,10.94302410632141
62,0.03,33.333333333333336,0.25151303066733943,0.018003108546443398,46.42318815154655
62,0.01,100.0,3.2538497024743958,0.09738547745949339,620.8578552404183
63,1,1.0,0.010271756151991886,0.0056689047754035025,1.0190406272189692
63,0.3,3.3333333333333335,0.02997596955664206,0.01620578844265621,3.292935992303759
63,0.1,10.0,0.08296474040881027,0.04397483421145691,9.709771185263076
63,0.03,33.333333333333336,0.22296010649080403,0.12366263559998689,30.306802273928962
63,0.01,100.0,0.429956278463276,0.2554065037625504,74.66458119929858


==> anc/results/angle_sweep.csv <==
degrees,physical_error_squared,latent_error_squared,naive_edit_error,transported_edit_error,cross_axis_magnitude,minimum_factor_sd,activity_penalty_gamma_08,orthogonality_frobenius
0.0,0.14,0.14,0.0,0.0,0.0,0.9999999999999999,0.0,0.0
1.0,0.14,0.14,0.01745307099674787,5.919271775735572e-19,0.01745240643728351,0.9999999999999999,0.0,8.371114424617519e-19
2.0,0.14,0.14,0.03490481287456702,2.1632406296408585e-18,0.03489949670250097,0.9999999999999999,0.0,3.0592842371146153e-18
3.0,0.14,0.14,0.05235389661574631,1.1102232256210231e-16,0.052335956242943835,0.9999999999999998,0.0,1.5700927429348557e-16
4.0,0.14,0.14,0.06979899340500194,1.1102998253598335e-16,0.0697564737441253,0.9999999999999998,0.0,1.5702010713243553e-16
5.0,0.14,0.14,0.08723877473067199,2.2982146219235116e-18,0.08715574274765817,0.9999999999999999,0.0,3.2501662875683853e-18
6.0,0.14,0.13999999999999999,0.10467191248588767,1.1116710410271018e-16,0.10452846326765347,0.9999999999999999,0.0,1.5721402631179447e-16
7.0,0.14,0.14,0.12209707906971373,1.1102836538755533e-16,0.12186934340514748,0.9999999999999999,0.0,1.5701782013919627e-16
8.0,0.14,0.14,0.13951294748825058,1.148422844547139e-17,0.13917310096006544,0.9999999999999999,0.0,2.226377811205654e-16
9.0,0.14,0.14,0.1569181914556899,6.721972338421803e-18,0.15643446504023087,0.9999999999999999,0.0,9.506304446892903e-18
10.0,0.14,0.14,0.17431148549531633,1.1185775527093005e-16,0.17364817766693033,0.9999999999999999,0.0,1.5819075456075983e-16
11.0,0.14,0.14,0.19169150504044796,6.66274657811958e-18,0.1908089953765448,0.9999999999999999,0.0,9.42254657343164e-18
12.0,0.14,0.14,0.20905692653530694,1.2075347066493757e-17,0.20791169081775934,0.9999999999999999,0.0,2.2270032462900857e-16
13.0,0.14,0.14,0.22640642753581347,1.1808681203458631e-17,0.224951054343865,0.9999999999999999,0.0,1.6699997111671438e-17
14.0,0.14,0.14,0.24373868681029498,7.502411768388338e-18,0.24192189559966773,0.9999999999999999,0.0,1.0610012473362303e-17
15.0,0.14,0.14,0.26105238444010315,1.2253002782949126e-17,0.25881904510252074,0.9999999999999999,0.0,1.732836271544193e-17
16.0,0.14,0.14,0.2783462019201309,1.4047709072749936e-17,0.27563735581699916,0.9999999999999999,0.0,1.9866460690954533e-17
17.0,0.14,0.14,0.29561882225922126,1.115942101457255e-16,0.29237170472273677,0.9999999999999998,0.0,1.121632017732125e-16
18.0,0.14,0.13999999999999999,0.31286893008046174,1.1166157818583295e-16,0.3090169943749474,0.9999999999999998,0.0,1.579133182663887e-16
19.0,0.14,0.14,0.3300952117213553,2.0403787305899867e-17,0.3255681544571567,0.9999999999999999,0.0,2.885531273177959e-17
20.0,0.14,0.14,0.34729635533386066,2.2221803318675302e-17,0.3420201433256687,0.9999999999999999,0.0,3.142637563365806e-17
21.0,0.14,0.14,0.3644710509842949,1.8808393929010902e-17,0.35836794954530027,0.9999999999999999,0.0,2.6599085780863e-17
22.0,0.14,0.14,0.3816179907530896,5.927693352377866e-18,0.374606593415912,0.9999999999999999,0.0,8.383024332521616e-18
23.0,0.14,0.14,0.3987358688343944,7.16352799252993e-18,0.39073112848927377,0.9999999999999999,0.0,1.013075844147514e-17
24.0,0.14,0.14,0.4158233816355187,1.121461459652887e-16,0.4067366430758002,0.9999999999999999,0.0,1.58598600591984e-16
25.0,0.14,0.14,0.4328792278762058,4.268913590150549e-18,0.42261826174069944,0.9999999999999999,0.0,6.037155495789727e-18
26.0,0.14,0.14,0.44990210868773,2.1334239895084082e-17,0.4383711467890774,0.9999999999999999,0.0,3.017117140254906e-17
27.0,0.14,0.14,0.4668907277118108,2.0529727016449574e-17,0.45399049973954675,0.9999999999999999,0.0,2.9033418378480325e-17
28.0,0.14,0.14,0.48384379119933546,2.6538065420308085e-17,0.4694715627858908,0.9999999999999999,0.0,2.2519401503774106e-16
29.0,0.14,0.13999999999999999,0.5007600081088829,1.1109147267021444e-16,0.48480962024633706,0.9999999999999999,0.0,1.571070673142173e-16
30.0,0.14,0.14,0.5176380902050415,7.437084071668725e-18,0.49999999999999994,0.9999999999999999,0.0,1.051762515866283e-17
31.0,0.14,0.14,0.5344767521565137,9.328041076593955e-18,0.5150380749100542,0.9999999999999999,0.0,1.3191842200892497e-17
32.0,0.14,0.14,0.5512747116339983,1.1268274468681977e-16,0.5299192642332049,0.9999999999999999,0.0,1.5935746578152532e-16
33.0,0.14,0.14,0.5680306894078453,2.7411774585040637e-17,0.5446390350150271,0.9999999999999999,0.0,3.876610338687859e-17
34.0,0.14,0.14,0.5847434094454735,2.228389400380131e-16,0.5591929034707469,0.9999999999999999,0.0,3.15141851226603e-16
35.0,0.14,0.14,0.6014115990085461,1.1102303471980982e-16,0.573576436351046,0.9999999999999998,0.0,1.5701028143657407e-16
36.0,0.14,0.14,0.6180339887498948,1.2659966479596092e-17,0.5877852522924731,0.9999999999999999,0.0,1.790389629463356e-17
37.0,0.14,0.14,0.6346093128101843,1.910276818842121e-17,0.6018150231520483,0.9999999999999998,0.0,2.7015393850934596e-17
38.0,0.14,0.14,0.6511363089143134,1.1354163886188667e-16,0.6156614753256583,0.9999999999999998,0.0,1.160062751182361e-16
39.0,0.14,0.13999999999999999,0.6676137184675418,4.1890535574533e-18,0.6293203910498374,0.9999999999999999,0.0,5.9242163544577176e-18
40.0,0.14,0.13999999999999999,0.6840402866513374,1.1109585003044466e-16,0.6427876096865393,0.9999999999999998,0.0,1.5711325783642226e-16
41.0,0.14,0.14,0.7004147625189349,1.9634954912431342e-17,0.6560590289905073,0.9999999999999999,0.0,2.776801953374463e-17
42.0,0.14,0.14,0.7167358990906005,8.244371828060226e-18,0.6691306063588582,0.9999999999999998,0.0,1.1659302452489438e-17
43.0,0.14,0.14,0.7330024534485945,1.113473697853174e-16,0.6819983600624985,0.9999999999999999,0.0,1.5746896048496806e-16
44.0,0.14,0.14,0.749213186831824,3.0012002945739053e-18,0.6946583704589973,0.9999999999999999,0.0,4.244338159984545e-18
45.0,0.14,0.14,0.7653668647301797,2.2610626239330836e-16,0.7071067811865476,0.9999999999999999,0.0,3.197625428141064e-16
46.0,0.14,0.14,0.7814622569785475,3.0012002945739053e-18,0.7193398003386512,0.9999999999999999,0.0,4.244338159984545e-18
47.0,0.14,0.14,0.7974981378504924,1.113473697853174e-16,0.7313537016191705,0.9999999999999999,0.0,1.5746896048496806e-16
48.0,0.14,0.14,0.8134732861516004,8.244371828060226e-18,0.7431448254773942,0.9999999999999998,0.0,1.1659302452489438e-17
49.0,0.14,0.14,0.829386485312478,1.9634954912431342e-17,0.754709580222772,0.9999999999999999,0.0,2.776801953374463e-17
50.0,0.14,0.14,0.8452365234813989,2.1932471897982407e-17,0.766044443118978,0.9999999999999999,0.0,3.1017199214493493e-17
51.0,0.14,0.14,0.8610221936165903,2.658032920168723e-17,0.7771459614569709,0.9999999999999999,0.0,2.252039839284673e-16
52.0,0.14,0.14,0.8767422935781548,1.094454087106897e-17,0.788010753606722,0.9999999999999999,0.0,1.5477918133812386e-17
53.0,0.14,0.14,0.8923956262196175,3.2531811203184386e-18,0.7986355100472928,0.9999999999999999,0.0,4.6006928612104355e-18
54.0,0.14,0.14,0.9079809994790936,1.2659966479596092e-17,0.8090169943749475,0.9999999999999999,0.0,1.790389629463356e-17
55.0,0.14,0.14,0.9234972264700678,1.1102303471980982e-16,0.8191520442889918,0.9999999999999998,0.0,1.5701028143657407e-16
56.0,0.14,0.14,0.9389431255717816,1.773192861087641e-17,0.8290375725550417,0.9999999999999999,0.0,2.5076733928532934e-17
57.0,0.14,0.14,0.9543175205192169,2.7411774585040637e-17,0.838670567945424,0.9999999999999999,0.0,3.876610338687859e-17
58.0,0.14,0.14,0.9696192404926742,2.22616825537504e-16,0.8480480961564261,0.9999999999999999,0.0,3.1482773388758335e-16
59.0,0.14,0.14,0.9848471202069343,9.328041076593955e-18,0.8571673007021123,0.9999999999999999,0.0,1.3191842200892497e-17
60.0,0.14,0.14,0.9999999999999999,1.4874168143337463e-17,0.8660254037844386,0.9999999999999999,0.0,2.1035250317325678e-17
61.0,0.14,0.13999999999999999,1.0150767259214082,3.040354419299723e-18,0.8746197071393957,0.9999999999999999,0.0,4.299710454194644e-18
62.0,0.14,0.14,1.0300761498201083,2.342968893560996e-17,0.8829475928589269,0.9999999999999999,0.0,3.3134583854922453e-17
63.0,0.14,0.14,1.0449971294318976,1.1273695051779158e-16,0.8910065241883678,0.9999999999999998,0.0,1.5943412440284537e-16
64.0,0.14,0.14,1.05983852846641,2.69522988964747e-17,0.898794046299167,0.9999999999999999,0.0,2.252923864845926e-16
65.0,0.14,0.14,1.0745992166936476,4.268913590150549e-18,0.9063077870366499,0.9999999999999999,0.0,6.037155495789727e-18
66.0,0.14,0.14,1.0892780700300542,1.121461459652887e-16,0.9135454576426009,0.9999999999999999,0.0,1.58598600591984e-16
67.0,0.14,0.14,1.1038739706241163,1.1576395094682516e-17,0.9205048534524404,0.9999999999999999,0.0,1.6371494946289383e-17
68.0,0.14,0.14,1.1183858069414938,9.969801413598194e-18,0.9271838545667874,0.9999999999999999,0.0,1.409942837327702e-17
69.0,0.14,0.14,1.1328124738496657,2.618244790786986e-17,0.9335804264972017,0.9999999999999999,0.0,3.702757292743662e-17
70.0,0.14,0.14,1.147152872702092,1.1160380850396884e-16,0.9396926207859083,0.9999999999999999,0.0,1.578316195988025e-16
71.0,0.14,0.13999999999999999,1.1614059114218793,1.1109659686152238e-16,0.9455185755993167,0.9999999999999999,0.0,1.5711431401506117e-16
72.0,0.14,0.13999999999999999,1.1755705045849463,1.1140402601939e-16,0.9510565162951535,0.9999999999999999,0.0,1.5754908449958654e-16
73.0,0.14,0.14,1.1896455735026825,1.1283443356087513e-17,0.9563047559630354,0.9999999999999998,0.0,1.1216320177321249e-16
74.0,0.14,0.14,1.2036300463040965,1.4047709072749936e-17,0.9612616959383189,0.9999999999999999,0.0,1.9866460690954533e-17
75.0,0.14,0.14,1.2175228580174413,1.2253002782949126e-17,0.9659258262890683,0.9999999999999999,0.0,1.732836271544193e-17
76.0,0.14,0.13999999999999999,1.2313229506513166,5.8534933374805e-18,0.9702957262759965,0.9999999999999999,0.0,8.278089665125476e-18
77.0,0.14,0.14,1.2450292732752393,9.674560388827411e-18,0.9743700647852352,0.9999999999999999,0.0,1.3681894511877248e-17
78.0,0.14,0.14,1.2586407820996748,9.828709755190252e-18,0.9781476007338056,0.9999999999999999,0.0,1.118890464477281e-16
79.0,0.14,0.14,1.272156440555528,4.622954181757816e-18,0.981627183447664,0.9999999999999999,0.0,6.5378445020713175e-18
80.0,0.14,0.14,1.2855752193730785,1.117104907510165e-16,0.984807753012208,0.9999999999999999,0.0,1.1239446536012158e-16
81.0,0.14,0.14,1.2988960966603673,7.405406725552848e-18,0.9876883405951378,0.9999999999999999,0.0,1.047282662616577e-17
82.0,0.14,0.14,1.3121180579810146,2.223276026694462e-16,0.9902680687415704,0.9999999999999999,0.0,2.2261024064757896e-16
83.0,0.14,0.13999999999999999,1.325240096431475,1.263734507410026e-18,0.992546151641322,0.9999999999999999,0.0,1.1103668625228667e-16
84.0,0.14,0.14,1.3382612127177165,1.1117100905540792e-16,0.9945218953682733,0.9999999999999999,0.0,1.5721954874886005e-16
85.0,0.14,0.14,1.3511804152313205,2.403832966778365e-18,0.9961946980917455,0.9999999999999999,0.0,3.3995331832975178e-18
86.0,0.14,0.14,1.3639967201249972,1.1103209923277463e-16,0.9975640502598242,0.9999999999999998,0.0,1.570231005937452e-16
87.0,0.14,0.14,1.3767091513875078,1.1102236086301794e-16,0.9986295347545738,0.9999999999999998,0.0,1.5700932845915989e-16
88.0,0.14,0.14,1.3893167409179945,2.230872416578801e-18,0.9993908270190958,0.9999999999999999,0.0,3.1549300274497815e-18
89.0,0.14,0.14,1.4018185285997018,5.787168381879051e-19,0.9998476951563913,0.9999999999999999,0.0,8.184292013390113e-19
90.0,0.14,0.14,1.414213562373095,0.0,1.0,0.9999999999999999,0.0,0.0
91.0,0.14,0.14,1.4265008983083631,5.97211313327818e-19,0.9998476951563913,0.9999999999999999,0.0,8.445843389108481e-19
92.0,0.14,0.14,1.4386796006773022,2.1547866562736157e-18,0.9993908270190958,0.9999999999999999,0.0,3.04732851332272e-18
93.0,0.14,0.14,1.4507487420245753,1.1102231724718448e-16,0.9986295347545738,0.9999999999999998,0.0,1.5700926677705665e-16
94.0,0.14,0.14,1.4627074032383411,1.110292078966459e-16,0.9975640502598242,0.9999999999999998,0.0,1.5701901162697855e-16
95.0,0.14,0.14,1.4745546736202482,2.034168759786378e-18,0.9961946980917455,0.9999999999999999,0.0,2.876749048245554e-18
96.0,0.14,0.13999999999999999,1.4862896509547885,1.1114476353281828e-16,0.9945218953682733,0.9999999999999999,0.0,1.5718243197486223e-16
97.0,0.14,0.14,1.4979114415780044,2.22045647137723e-16,0.9925461516413221,0.9999999999999999,0.0,2.2204668934552286e-16
98.0,0.14,0.14,1.509419160445544,1.229457450725973e-17,0.9902680687415704,0.9999999999999999,0.0,1.7387154011773222e-17
99.0,0.14,0.14,1.5208119312000619,6.038537951290758e-18,0.9876883405951378,0.9999999999999999,0.0,8.539782267620034e-18
100.0,0.14,0.13999999999999999,1.532088886237956,1.1186294286052846e-16,0.984807753012208,0.9999999999999999,0.0,1.5819809092032592e-16
101.0,0.14,0.14,1.54324916677544,6.66274657811958e-18,0.981627183447664,0.9999999999999999,0.0,9.42254657343164e-18
102.0,0.14,0.14,1.554291922913942,2.2237270647066723e-16,0.9781476007338057,0.9999999999999999,0.0,2.2270032462900857e-16
103.0,0.14,0.14,1.5652163137048278,1.2520054808335705e-17,0.9743700647852352,0.9999999999999999,0.0,1.7706031311602834e-17
104.0,0.14,0.14,1.576021507213444,9.151330199296176e-18,0.9702957262759965,0.9999999999999999,0.0,1.294193528159913e-17
105.0,0.14,0.14,1.5867066805824703,2.228805501480142e-16,0.9659258262890683,0.9999999999999999,0.0,2.237133717332286e-16
106.0,0.14,0.14,1.5972710200945857,1.8348524783170794e-17,0.9612616959383189,0.9999999999999998,0.0,2.594873259789899e-17
107.0,0.14,0.14,1.6077137212344346,2.6027483076766787e-17,0.9563047559630355,0.9999999999999999,0.0,3.68084195615998e-17
108.0,0.14,0.14,1.618033988749895,6.555143809093707e-18,0.9510565162951536,0.9999999999999999,0.0,9.270373278126351e-18
109.0,0.14,0.14,1.6282310367126385,1.7379460716699204e-17,0.9455185755993168,0.9999999999999999,0.0,2.4578269052286443e-17
110.0,0.14,0.14,1.6383040885779836,2.2221803318675302e-17,0.9396926207859084,0.9999999999999999,0.0,3.142637563365806e-17
111.0,0.14,0.14,1.6482523772440314,1.8808393929010902e-17,0.9335804264972017,0.9999999999999999,0.0,2.6599085780863e-17
112.0,0.14,0.14,1.6580751451100832,1.885585291157539e-18,0.9271838545667874,0.9999999999999999,0.0,2.666620291766213e-18
113.0,0.14,0.14,1.6677716441343364,1.1201528404382604e-16,0.9205048534524403,0.9999999999999999,0.0,1.5841353388785334e-16
114.0,0.14,0.14,1.677341135890848,2.0636059893378973e-17,0.9135454576426009,0.9999999999999999,0.0,2.918379577516003e-17
115.0,0.14,0.14,1.6867828916257712,6.079740046050731e-18,0.90630778703665,0.9999999999999999,0.0,8.59805082882777e-18
116.0,0.14,0.14,1.696096192312852,1.1396442834080757e-16,0.8987940462991669,0.9999999999999998,0.0,1.1683248781916705e-16
117.0,0.14,0.14,1.7052803287081844,2.0529727016449574e-17,0.8910065241883679,0.9999999999999999,0.0,2.9033418378480325e-17
118.0,0.14,0.14,1.7143346014042247,1.6931975060819087e-17,0.8829475928589269,0.9999999999999999,0.0,2.3945428768773364e-17
119.0,0.14,0.13999999999999999,1.7232583208830516,9.193183441977428e-18,0.8746197071393959,0.9999999999999999,0.0,1.300112470502825e-17
120.0,0.14,0.14,1.7320508075688772,1.1397225222810654e-16,0.8660254037844387,0.9999999999999998,0.0,1.6118110483519546e-16
121.0,0.14,0.14,1.7407113918797996,2.2214059042372637e-16,0.8571673007021123,0.9999999999999999,0.0,3.1415423573080076e-16
122.0,0.14,0.14,1.7492394142787915,9.187356717183436e-19,0.8480480961564261,0.9999999999999998,0.0,1.299288447180037e-18
123.0,0.14,0.14,1.7576342253239308,2.7411774585040637e-17,0.838670567945424,0.9999999999999999,0.0,3.876610338687859e-17
124.0,0.14,0.13999999999999999,1.7658951857178535,1.1102932464006722e-16,0.8290375725550417,0.9999999999999998,0.0,1.5701917672710831e-16
125.0,0.14,0.13999999999999999,1.7740216663564434,1.1422553332241133e-16,0.8191520442889917,0.9999999999999999,0.0,1.6153929839385401e-16
126.0,0.14,0.14,1.7820130483767356,1.1135053407738795e-16,0.8090169943749475,0.9999999999999998,0.0,1.5747343546972954e-16
127.0,0.14,0.14,1.7898687232040502,1.4556919415933188e-17,0.7986355100472927,0.9999999999999998,0.0,1.1291483272733594e-16
128.0,0.14,0.14,1.7975880925983339,1.094454087106897e-17,0.788010753606722,0.9999999999999999,0.0,1.5477918133812386e-17
129.0,0.14,0.14,1.805170568699721,2.0600988746887992e-17,0.777145961456971,0.9999999999999999,0.0,2.913419768414451e-17
130.0,0.14,0.14,1.8126155740732999,2.1932471897982407e-17,0.766044443118978,0.9999999999999999,0.0,3.1017199214493493e-17
131.0,0.14,0.14,1.8199225417530864,2.492378498182408e-17,0.7547095802227721,0.9999999999999998,0.0,3.524755474696648e-17
132.0,0.14,0.14,1.8270909152852017,8.244371828060226e-18,0.7431448254773942,0.9999999999999998,0.0,1.1659302452489438e-17
133.0,0.14,0.13999999999999999,1.834120148770248,1.3981608938711516e-17,0.7313537016191706,0.9999999999999999,0.0,1.9772980984922723e-17
134.0,0.14,0.14,1.8410097069048805,2.6101112126760685e-19,0.7193398003386511,0.9999999999999999,0.0,3.691254676268582e-19
135.0,0.14,0.14,1.8477590650225735,1.0146536357569526e-17,0.7071067811865476,0.9999999999999999,0.0,1.434936932798653e-17
136.0,0.14,0.14,1.8543677091335748,5.7413894678802285e-18,0.6946583704589971,0.9999999999999999,0.0,8.119550852342266e-18
137.0,0.14,0.14,1.8608351359640491,1.113473697853174e-16,0.6819983600624985,0.9999999999999999,0.0,1.5746896048496806e-16
138.0,0.14,0.14,1.8671608529944035,2.714280655522475e-20,0.6691306063588583,0.9999999999999999,0.0,3.838572515126819e-20
139.0,0.14,0.14,1.8733443784967954,1.9634954912431342e-17,0.6560590289905073,0.9999999999999999,0.0,2.776801953374463e-17
140.0,0.14,0.14,1.8793852415718166,8.248214456074304e-18,0.6427876096865395,0.9999999999999999,0.0,1.1664736749142102e-17
141.0,0.14,0.13999999999999999,1.8852829821843569,4.1890535574533e-18,0.6293203910498374,0.9999999999999999,0.0,5.9242163544577176e-18
142.0,0.14,0.14,1.8910371511986335,8.190072831447554e-18,0.6156614753256584,0.9999999999999999,0.0,1.1582512075056547e-17
143.0,0.14,0.14,1.8966473104123986,2.7486954384822413e-18,0.6018150231520482,0.9999999999999999,0.0,3.887242367934647e-18
144.0,0.14,0.14,1.902113032590307,1.1901690904193612e-17,0.5877852522924732,0.9999999999999998,0.0,1.683153269188311e-17
145.0,0.14,0.14,1.9074339014964539,2.766759927916696e-17,0.5735764363510459,0.9999999999999998,0.0,3.9127894138901984e-17
146.0,0.14,0.14,1.9126095119260709,1.2226847858097619e-17,0.5591929034707469,0.9999999999999998,0.0,1.1236077278645088e-16
147.0,0.14,0.14,1.917639469736386,1.336648386537055e-17,0.5446390350150273,0.9999999999999999,0.0,1.8903062763648183e-17
148.0,0.14,0.14,1.9225233918766376,1.1268274468681977e-16,0.5299192642332049,0.9999999999999999,0.0,1.5935746578152532e-16
149.0,0.14,0.14,1.927260906417246,2.4056750910499334e-17,0.5150380749100544,0.9999999999999999,0.0,3.402138340425946e-17
150.0,0.14,0.14,1.9318516525781368,7.437084071668725e-18,0.49999999999999994,0.9999999999999999,0.0,1.051762515866283e-17
151.0,0.14,0.14,1.9362952807562155,1.0000358817704122e-17,0.48480962024633717,0.9999999999999999,0.0,1.414264306859454e-17
152.0,0.14,0.14,1.940591452551993,1.5977658061368007e-17,0.4694715627858907,0.9999999999999999,0.0,2.259582072534645e-17
153.0,0.14,0.14,1.9447398407953531,1.1184455618599784e-16,0.45399049973954686,0.9999999999999998,0.0,1.1266080885919175e-16
154.0,0.14,0.14,1.9487401295704705,1.009812189230285e-17,0.4383711467890773,0.9999999999999999,0.0,1.4280900934591352e-17
155.0,0.14,0.14,1.952592014239867,9.320490128491915e-19,0.4226182617406995,0.9999999999999999,0.0,1.3181163547677816e-18
156.0,0.14,0.13999999999999999,1.9562952014676112,1.1373223166348538e-16,0.40673664307580043,0.9999999999999999,0.0,1.1637907627333662e-16
157.0,0.14,0.14,1.9598494092416594,7.16352799252993e-18,0.39073112848927377,0.9999999999999999,0.0,1.013075844147514e-17
158.0,0.14,0.14,1.963254366895328,3.680725820080351e-18,0.37460659341591224,0.9999999999999999,0.0,5.2053323741344645e-18
159.0,0.14,0.14,1.966509815127909,1.5121366939581423e-17,0.3583679495453002,0.9999999999999999,0.0,2.1384842207576192e-17
160.0,0.14,0.14,1.969615506024416,1.4725712031735596e-17,0.3420201433256689,0.9999999999999999,0.0,1.1295859787444917e-16
161.0,0.14,0.14,1.972571203074463,1.435513412749854e-17,0.3255681544571566,0.9999999999999999,0.0,2.0301225372793304e-17
162.0,0.14,0.13999999999999999,1.9753766811902755,6.497501829438211e-18,0.3090169943749475,0.9999999999999999,0.0,9.188855208735515e-18
163.0,0.14,0.14,1.9780317267238336,2.705809485466839e-17,0.2923717047227366,0.9999999999999999,0.0,3.82659247154497e-17
164.0,0.14,0.14,1.9805361374831407,1.1897301217539507e-17,0.2756373558169992,0.9999999999999999,0.0,1.6825324737482308e-17
165.0,0.14,0.14,1.9828897227476208,1.8164090404080772e-18,0.258819045102521,0.9999999999999999,0.0,2.568790299762202e-18
166.0,0.14,0.13999999999999999,1.985092303282644,7.502411768388338e-18,0.24192189559966773,0.9999999999999999,0.0,1.0610012473362303e-17
167.0,0.14,0.13999999999999999,1.987143711353175,1.1187031149523925e-16,0.2249510543438652,0.9999999999999998,0.0,1.5820851174347012e-16
168.0,0.14,0.14,1.9890437907365468,1.1468821146277987e-17,0.20791169081775931,0.9999999999999999,0.0,2.2263619268502565e-16
169.0,0.14,0.14,1.9907923967343577,3.603057983576934e-18,0.19080899537654497,0.9999999999999999,0.0,5.095493466391156e-18
170.0,0.14,0.13999999999999999,1.992389396183491,1.1181212819195467e-16,0.17364817766693028,0.9999999999999999,0.0,1.581262281268614e-16
171.0,0.14,0.14,1.993834667466256,1.1104610365556843e-16,0.15643446504023098,0.9999999999999998,0.0,1.570429058383934e-16
172.0,0.14,0.14,1.9951281005196486,1.2564689861189176e-17,0.13917310096006533,0.9999999999999999,0.0,1.7769154808705453e-17
173.0,0.14,0.14,1.996269596843734,1.1103497499061243e-16,0.12186934340514755,0.9999999999999999,0.0,1.1104764607254648e-16
174.0,0.14,0.14,1.9972590695091477,4.22770374564547e-18,0.10452846326765373,0.9999999999999999,0.0,5.978875974787357e-18
175.0,0.14,0.14,1.9980964431637156,2.192596277068658e-18,0.0871557427476582,0.9999999999999999,0.0,3.1007993918392527e-18
176.0,0.14,0.14,1.9987816540381915,1.1102493813074222e-16,0.06975647374412552,0.9999999999999999,0.0,1.5701297326612943e-16
177.0,0.14,0.13999999999999999,1.9993146499511143,1.110223519670534e-16,0.05233595624294381,0.9999999999999998,0.0,1.5700931587836618e-16
178.0,0.14,0.14,1.9996953903127825,2.2689152967313937e-18,0.03489949670250114,0.9999999999999999,0.0,3.2087307845133122e-18
179.0,0.14,0.14,1.9999238461283426,6.030238626575049e-19,0.01745240643728344,0.9999999999999999,0.0,8.52804525004854e-19
180.0,0.14,0.14,2.0,0.0,1.2246467991473532e-16,0.9999999999999999,0.0,0.0


==> anc/results/basis_transfer.csv <==
seed,source_calibration_error,target_recalibration_error,correctly_transported_source_error
0,1.5776913521896574,1.0590526456776111e-16,4.917310025222792e-16
1,1.302152004905143,1.465920275152981e-16,1.768785725198722e-16
2,1.6459455309857782,1.9391850999976997e-16,1.9769362634360744e-16
3,1.5579661595806693,2.6856420471135555e-16,5.627528503590648e-16
4,1.427089542300451,2.1885840705077272e-16,5.357887829125843e-16
5,1.151285351710222,4.021992804945048e-16,3.2066381938277444e-16
6,1.3231404599398346,1.9854696660827533e-16,2.99147551484067e-16
7,1.5056946934341666,4.813592836254469e-16,4.525508601964899e-16
8,1.6245396000500367,4.132872000236874e-16,7.303809343464605e-16
9,1.4864571581618358,8.406865874200603e-17,2.5010364128478393e-16
10,1.589797889913773,2.4081413378981224e-16,4.783770376197917e-16
11,1.2625404422895132,2.97085058453686e-16,4.521505058892044e-16
12,1.3768570175418344,1.8753349644308334e-16,4.1775424228985116e-16
13,1.255179368391308,6.278842774308205e-16,6.99241548493007e-16
14,1.506260947483809,5.761772824419395e-16,4.762033380511994e-16
15,0.9616904042180083,2.896333952953991e-16,5.277638207679942e-16
16,1.2069834360351461,3.9124874097095384e-16,5.1478458336953615e-16
17,1.6396581670660655,2.0231108435110462e-16,2.3677653542156456e-16
18,0.9268356778583166,2.9512672409608883e-16,4.0835899928480685e-16
19,1.167330571455229,1.5281865551897042e-16,2.2905696531611833e-16
20,1.373826084135286,1.5895309768966495e-16,1.409979970997034e-16
21,0.8856679570746753,9.736977480410572e-16,1.0338632868655768e-15
22,1.5179880260229404,9.086923754539834e-17,2.293677914654569e-16
23,1.6194581420339922,4.9164411431214484e-17,3.538333092328106e-16
24,1.5803189702666987,4.847672050789088e-16,4.659675687492786e-16
25,1.8276277341142018,7.317626670832513e-16,8.228268347378569e-16
26,1.6199785563927314,2.498940986349935e-16,2.9731945368717607e-16
27,1.165138548628927,9.132745010780046e-17,3.8401275655792613e-16
28,1.2231146457995634,2.760174240269234e-16,3.258827772851006e-16
29,1.1622980273651295,2.8508162886380373e-16,3.2566492737393806e-16
30,1.6035990790843415,2.9871867383004605e-16,5.687252803462596e-16
31,1.25237706508195,4.935089691493978e-16,8.695216722626932e-16
32,1.163433777549845,3.7100782065880583e-16,4.978914362741444e-16
33,1.4973634243143266,3.3580396835517325e-17,1.7621074710996273e-16
34,1.5934502265762194,1.9958694990847516e-16,5.518980803208044e-16
35,1.4520057962894544,1.7756917261985393e-16,4.548792579378604e-16
36,1.378759475782586,3.2922465967335025e-16,2.895633351482914e-16
37,1.5860220847225144,3.792384369607738e-16,3.5308363459327534e-16
38,0.7351880533112763,3.277002923878926e-16,4.0572885878109e-16
39,1.1628816470877914,4.247839381870005e-16,5.827555261683244e-16
40,1.6241949503627822,5.464411330864707e-16,3.493796360109462e-16
41,1.5744310275595614,1.371399973196225e-16,2.8128020721209345e-16
42,1.2278156990199016,2.521710356261686e-16,5.403424233845104e-16
43,1.6949135092765117,2.598582995475084e-16,2.7165793024870037e-16
44,1.5190513753725872,1.72761767055825e-16,2.2665121899390724e-16
45,1.57590153049757,2.320186251317357e-16,3.3997231326023724e-16
46,1.632926048645714,2.284424941989019e-16,2.2363531184007563e-16
47,1.6079303761585777,1.1546008555534897e-16,2.303025989379067e-16
48,1.4361241908015816,3.773612807541166e-16,4.236505509956458e-16
49,1.7879249914944733,5.344184177064294e-16,5.416009135025641e-16
50,0.7330063308504583,2.469953691790354e-16,3.037758604003903e-16
51,1.6207417267244306,1.9166961830139685e-16,5.0806308781064825e-16
52,1.3245543695062387,1.6151066802900765e-16,3.494942356718541e-16
53,1.607902148938785,4.327948254746741e-16,6.860948170950426e-16
54,1.1902485925525645,2.9870294708760907e-16,5.178517043128733e-16
55,1.1731763451738233,2.397239730546485e-16,2.8946283652822267e-16
56,1.2077037197981058,2.256589094732638e-16,5.506420032190219e-16
57,1.158348296180268,1.7676650629928044e-16,3.4574174791425626e-16
58,1.488484783913758,4.102340104918145e-16,5.400491251929377e-16
59,1.1998036154344969,1.889397464684498e-16,2.648397053556672e-16
60,1.6310510089361991,3.054015533979831e-16,3.5483381056445477e-16
61,1.4984034714941046,4.447695784883224e-16,4.065555256381267e-16
62,1.5551865983893736,3.3206291885143724e-16,4.932405233153347e-16
63,1.6042326147611146,1.8851594434561717e-16,4.738797938838836e-16


==> anc/results/correction_trace.json <==
[
  {
    "step": 0,
    "operation": "Run fixed complete predictor",
    "max_abs_discrepancy": 1.3322676295501878e-15,
    "accepted": true
  },
  {
    "step": 1,
    "operation": "Run actual untransported named-edit interface",
    "max_abs_discrepancy": 1.979197220386458,
    "accepted": false
  },
  {
    "step": 2,
    "operation": "Apply known coordinate transport L = Q.T",
    "max_abs_discrepancy": 4.440892098500626e-16,
    "accepted": true
  },
  {
    "step": 3,
    "operation": "Re-execute all independent contracts",
    "max_abs_discrepancy": 1.3322676295501878e-15,
    "accepted": true
  }
]

==> anc/results/dimension_stress.csv <==
dimension,seed,train_n,test_n,parameters_per_predictor,factor_heads,head_dimension,prediction_max_abs,mono_mse,factor_mse,untransported_edit_rms,transported_edit_rms,anchor_rank,unsupported_fraction,span_identity_max_abs
3,0,256,128,21,3,1,1.7763568394002505e-15,0.0030171369611946045,0.0030171369611946036,1.488308365141992,1.5314037129205212e-16,1,0.6666666666666667,2.220446049250313e-16
3,1,256,128,21,3,1,1.3322676295501878e-15,0.0025260361704954612,0.002526036170495459,1.5312663584311392,2.1671452171475484e-16,1,0.6666666666666667,3.3306690738754696e-16
3,2,256,128,21,3,1,1.7763568394002505e-15,0.002694047824529401,0.0026940478245294015,1.6210296994055036,2.1805530474579726e-16,1,0.6666666666666667,1.1102230246251565e-16
3,3,256,128,21,3,1,1.5543122344752192e-15,0.0027875618206793453,0.002787561820679342,1.266050017156022,2.7288305700676433e-16,1,0.6666666666666667,2.35752182272464e-16
3,4,256,128,21,3,1,1.3322676295501878e-15,0.0023347145381405563,0.0023347145381405576,1.617096473360499,9.586807809868703e-17,1,0.6666666666666667,1.1102230246251565e-16
3,5,256,128,21,3,1,1.7763568394002505e-15,0.002694379462183448,0.002694379462183444,1.2316130836834758,1.7765513443675896e-16,1,0.6666666666666667,2.220446049250313e-16
3,6,256,128,21,3,1,2.6645352591003757e-15,0.00270186529664203,0.0027018652966420338,1.515987894702032,5.04889635325309e-16,1,0.6666666666666667,2.220446049250313e-16
3,7,256,128,21,3,1,1.3322676295501878e-15,0.0028180989140794126,0.002818098914079412,1.6001236814583466,1.754301202940739e-16,1,0.6666666666666667,2.220446049250313e-16
3,8,256,128,21,3,1,1.1102230246251565e-15,0.0025932221721595545,0.0025932221721595527,1.6070433528416113,3.309279164391158e-16,1,0.6666666666666667,1.261285307366367e-16
3,9,256,128,21,3,1,1.5543122344752192e-15,0.002919380946753603,0.002919380946753607,1.4984590823510822,3.755470752393414e-16,1,0.6666666666666667,2.086451806909173e-16
3,10,256,128,21,3,1,2.220446049250313e-15,0.0025769798536373506,0.0025769798536373497,1.4502964641186884,4.47102874238795e-16,1,0.6666666666666667,3.4187819592749525e-16
3,11,256,128,21,3,1,1.7763568394002505e-15,0.002736554277275014,0.002736554277275018,1.5325157569722898,1.8225455951008594e-16,1,0.6666666666666667,1.9993014722749416e-17
3,12,256,128,21,3,1,2.220446049250313e-15,0.002807984507056133,0.0028079845070561396,1.4279482443733713,1.9445257270296116e-16,1,0.6666666666666667,2.220446049250313e-16
3,13,256,128,21,3,1,1.7763568394002505e-15,0.0025721120182073814,0.002572112018207381,1.0844580583093977,3.3585561326219736e-16,1,0.6666666666666667,3.8856290388082693e-16
3,14,256,128,21,3,1,1.6653345369377348e-15,0.002509928344447296,0.002509928344447292,1.224695397663897,2.6624622739428995e-16,1,0.6666666666666667,4.440892098500626e-16
3,15,256,128,21,3,1,1.3322676295501878e-15,0.0032180588295642296,0.0032180588295642326,1.3687252738560736,2.1159657524885724e-16,1,0.6666666666666667,1.890737112638731e-16
3,16,256,128,21,3,1,1.3322676295501878e-15,0.0025427130352890025,0.0025427130352890033,1.0762268112478965,2.2447998221639874e-16,1,0.6666666666666667,6.661338147750939e-16
3,17,256,128,21,3,1,1.7763568394002505e-15,0.0025644218742284157,0.002564421874228413,1.6252444274851938,1.9551743602315128e-16,1,0.6666666666666667,4.440892098500626e-16
3,18,256,128,21,3,1,1.4432899320127035e-15,0.002742462886450786,0.00274246288645078,1.5503843769569752,1.9758940058722816e-16,1,0.6666666666666667,1.4743399930484572e-16
3,19,256,128,21,3,1,1.1102230246251565e-15,0.0028954989102767496,0.00289549891027675,1.3099996001388772,9.1281501224207e-17,1,0.6666666666666667,1.0184784521528725e-16
3,20,256,128,21,3,1,1.3322676295501878e-15,0.002577703580638307,0.0025777035806383037,1.1559019185471366,1.4937487370949358e-16,1,0.6666666666666667,1.5289491111663548e-16
3,21,256,128,21,3,1,1.7763568394002505e-15,0.002717760893497328,0.0027177608934973244,1.4104914159248445,1.4796238227488146e-16,1,0.6666666666666667,2.220446049250313e-16
3,22,256,128,21,3,1,1.9984014443252818e-15,0.002471438901995041,0.002471438901995038,1.7227563539715622,4.128393020018762e-16,1,0.6666666666666667,3.452206364988081e-16
3,23,256,128,21,3,1,2.220446049250313e-15,0.002648832938973701,0.002648832938973701,1.6222056601935773,3.5349693672915913e-16,1,0.6666666666666667,2.6032986445257614e-16
3,24,256,128,21,3,1,2.6645352591003757e-15,0.0022276585550924832,0.0022276585550924776,1.2631060623200765,4.0792741463089783e-16,1,0.6666666666666667,3.728649955258965e-16
3,25,256,128,21,3,1,1.3322676295501878e-15,0.0030180635976607196,0.003018063597660717,1.600607852893439,2.3802560096419214e-16,1,0.6666666666666667,2.220446049250313e-16
3,26,256,128,21,3,1,1.1657341758564144e-15,0.002884454987103996,0.002884454987103997,1.6243545492022804,1.2413440261159895e-16,1,0.6666666666666667,2.220446049250313e-16
3,27,256,128,21,3,1,1.7763568394002505e-15,0.0028981548002234847,0.002898154800223487,1.2632277506197642,3.6190464063011544e-16,1,0.6666666666666667,2.712033308341924e-16
3,28,256,128,21,3,1,1.3322676295501878e-15,0.0028376300430999323,0.0028376300430999293,1.2360464296662355,2.1640289762118782e-16,1,0.6666666666666667,3.3306690738754696e-16
3,29,256,128,21,3,1,1.3322676295501878e-15,0.002622702209031476,0.0026227022090314807,1.4130371799507844,2.3541680240020295e-16,1,0.6666666666666667,2.220446049250313e-16
3,30,256,128,21,3,1,2.220446049250313e-15,0.0025959821179512674,0.0025959821179512665,1.159575371373847,2.0698227225589308e-16,1,0.6666666666666667,2.220446049250313e-16
3,31,256,128,21,3,1,1.5543122344752192e-15,0.002681964222790177,0.002681964222790174,1.1875168984076137,2.8656864574660487e-16,1,0.6666666666666667,3.3306690738754696e-16
3,32,256,128,21,3,1,1.7763568394002505e-15,0.0024037771791050647,0.0024037771791050617,1.4074521306655463,3.629166321805133e-16,1,0.6666666666666667,2.0023166700077273e-16
3,33,256,128,21,3,1,1.1102230246251565e-15,0.002954627039188359,0.002954627039188362,1.2993656392677715,5.244217490655621e-17,1,0.6666666666666667,2.4206127806788755e-17
3,34,256,128,21,3,1,1.7763568394002505e-15,0.0023907315686181358,0.002390731568618136,1.5914706847955071,1.3709798688883858e-16,1,0.6666666666666667,2.220446049250313e-16
3,35,256,128,21,3,1,1.887379141862766e-15,0.0027052737121651444,0.0027052737121651452,1.8288028737540158,3.4858451792293053e-16,1,0.6666666666666667,2.690158900945432e-16
3,36,256,128,21,3,1,1.3322676295501878e-15,0.0030762965409806622,0.003076296540980668,1.796793139497284,1.295625093902651e-16,1,0.6666666666666667,2.1694350242422337e-17
3,37,256,128,21,3,1,1.5543122344752192e-15,0.002731188759696853,0.002731188759696856,1.6009063666322054,2.2470754437941546e-16,1,0.6666666666666667,2.220446049250313e-16
3,38,256,128,21,3,1,2.220446049250313e-15,0.0025258735275954926,0.0025258735275954934,1.3965943301497734,1.3708786060781411e-16,1,0.6666666666666667,5.3956836463052764e-17
3,39,256,128,21,3,1,1.3322676295501878e-15,0.002887195636305077,0.00288719563630508,1.2513134280647762,2.812422900336273e-16,1,0.6666666666666667,2.220446049250313e-16
3,40,256,128,21,3,1,1.5543122344752192e-15,0.002544088939367632,0.0025440889393676326,0.21390037800235234,2.7621890503632495e-16,1,0.6666666666666667,4.440892098500626e-16
3,41,256,128,21,3,1,1.7763568394002505e-15,0.0025922517589009827,0.002592251758900988,1.1670427567324164,2.1587533420045062e-16,1,0.6666666666666667,1.0519035717384464e-16
3,42,256,128,21,3,1,2.6645352591003757e-15,0.0023905411001153318,0.0023905411001153357,1.15475417432687,3.3815861160714007e-16,1,0.6666666666666667,4.440892098500626e-16
3,43,256,128,21,3,1,2.6645352591003757e-15,0.0027244483885891803,0.0027244483885891756,1.746352396271632,2.8856232297876553e-16,1,0.6666666666666667,2.530210820879151e-16
3,44,256,128,21,3,1,1.7763568394002505e-15,0.0025287208274387026,0.002528720827438704,1.3015758341442516,2.813719807681373e-16,1,0.6666666666666667,2.678065456891464e-16
3,45,256,128,21,3,1,2.4424906541753444e-15,0.002683470743097067,0.002683470743097069,1.4335264656775477,5.441410331995578e-16,1,0.6666666666666667,3.6736294273961007e-16
3,46,256,128,21,3,1,1.9984014443252818e-15,0.002703315570603207,0.0027033155706032135,1.6068603463269326,3.101800091092342e-16,1,0.6666666666666667,2.220446049250313e-16
3,47,256,128,21,3,1,2.220446049250313e-15,0.0027658936964815987,0.0027658936964816017,1.4212263384352,2.7234185344568415e-16,1,0.6666666666666667,4.440892098500626e-16
3,48,256,128,21,3,1,1.3322676295501878e-15,0.002736013872553241,0.0027360138725532426,1.3959819338323591,1.4724097940905436e-16,1,0.6666666666666667,1.1102230246251565e-16
3,49,256,128,21,3,1,1.7763568394002505e-15,0.0027365452502494396,0.002736545250249431,1.457974328944556,2.85321154492438e-16,1,0.6666666666666667,2.220446049250313e-16
3,50,256,128,21,3,1,1.1102230246251565e-15,0.00284153611463666,0.0028415361146366565,1.53349057755576,4.467667461773935e-17,1,0.6666666666666667,2.220446049250313e-16
3,51,256,128,21,3,1,1.7763568394002505e-15,0.0024052974647237376,0.0024052974647237346,1.3525840191446457,5.595839001237838e-16,1,0.6666666666666667,3.445573743192923e-16
3,52,256,128,21,3,1,2.220446049250313e-15,0.002653873649617901,0.002653873649617909,1.6006141614223532,5.670884781459709e-16,1,0.6666666666666667,2.0559054800397444e-16
3,53,256,128,21,3,1,1.1102230246251565e-15,0.0026248250978386685,0.0026248250978386663,0.9274341132059271,3.0186754862543744e-16,1,0.6666666666666667,1.1821311327324697e-16
3,54,256,128,21,3,1,9.43689570931383e-16,0.0027866300246062368,0.0027866300246062376,0.8802092011128205,2.0201221712292944e-16,1,0.6666666666666667,1.0765513328914617e-16
3,55,256,128,21,3,1,1.7763568394002505e-15,0.0026805134949911187,0.00268051349499112,0.9861479416406062,3.281892808309358e-16,1,0.6666666666666667,9.35898499376167e-17
3,56,256,128,21,3,1,1.1102230246251565e-15,0.002769092044387,0.002769092044387002,1.5908903775688008,2.1723349338471854e-16,1,0.6666666666666667,4.440892098500626e-16
3,57,256,128,21,3,1,1.9984014443252818e-15,0.0029350291836516204,0.0029350291836516148,1.3403961742787498,4.141811674260288e-16,1,0.6666666666666667,4.440892098500626e-16
3,58,256,128,21,3,1,1.2212453270876722e-15,0.002488305362341236,0.0024883053623412383,1.5893225588039155,1.8718927378703216e-16,1,0.6666666666666667,4.440892098500626e-16
3,59,256,128,21,3,1,1.7763568394002505e-15,0.002406417369548566,0.0024064173695485663,1.6159946469225248,3.514542106452878e-16,1,0.6666666666666667,1.0144600055835741e-16
3,60,256,128,21,3,1,1.3322676295501878e-15,0.0022732576381565674,0.002273257638156564,1.6184912144964247,3.2240920820794734e-16,1,0.6666666666666667,1.413780354866179e-16
3,61,256,128,21,3,1,1.9984014443252818e-15,0.0025632475758408228,0.0025632475758408262,1.5151533761812124,1.6731152357570116e-16,1,0.6666666666666667,3.3306690738754696e-16
3,62,256,128,21,3,1,1.3322676295501878e-15,0.0025290774973386423,0.00252907749733864,1.3794610091105892,3.4819004070009526e-16,1,0.6666666666666667,4.440892098500626e-16
3,63,256,128,21,3,1,8.881784197001252e-16,0.0024883989242949715,0.002488398924294973,1.1592061745032536,2.137027680988867e-16,1,0.6666666666666667,1.1102230246251565e-16
6,0,256,128,78,6,1,1.7763568394002505e-15,0.002737171391533072,0.002737171391533071,1.4098536719066905,3.226592495030463e-16,3,0.5,2.946226981005753e-16
6,1,256,128,78,6,1,1.3322676295501878e-15,0.002802585683405436,0.0028025856834054327,1.4108073167534492,3.084341119573128e-16,3,0.5,4.440892098500626e-16
6,2,256,128,78,6,1,2.220446049250313e-15,0.0026623256800053547,0.0026623256800053494,1.4540509228468572,4.540614649992163e-16,3,0.5,4.1834105695333435e-16
6,3,256,128,78,6,1,1.3322676295501878e-15,0.0029497556503408546,0.002949755650340856,1.4015063582765521,2.850762363930261e-16,3,0.5,4.440892098500626e-16
6,4,256,128,78,6,1,1.7763568394002505e-15,0.002645907793899284,0.0026459077938992843,1.470827341868259,3.143143545012973e-16,3,0.5,2.4269138424471e-16
6,5,256,128,78,6,1,2.6645352591003757e-15,0.002758699522970134,0.002758699522970133,1.4733242106599564,3.728867536948291e-16,3,0.5,4.440892098500626e-16
6,6,256,128,78,6,1,1.7763568394002505e-15,0.0027040964561326777,0.0027040964561326785,1.4475087554341193,3.6668410742980935e-16,3,0.5,2.796176751821684e-16
6,7,256,128,78,6,1,1.7763568394002505e-15,0.0026885809750800474,0.0026885809750800496,1.6448424457839843,3.103617997440521e-16,3,0.5,3.355613433740424e-16
6,8,256,128,78,6,1,1.9984014443252818e-15,0.0027691212241199546,0.0027691212241199564,1.4622573856913281,2.9880102736377413e-16,3,0.5,4.137142040343538e-16
6,9,256,128,78,6,1,1.7763568394002505e-15,0.0028451731518164152,0.002845173151816416,1.520362559035525,3.1927012032080807e-16,3,0.5,2.3510717998949785e-16
6,10,256,128,78,6,1,1.7763568394002505e-15,0.0025493778255268646,0.002549377825526866,1.571225961688488,4.1667893414034306e-16,3,0.5,4.440892098500626e-16
6,11,256,128,78,6,1,1.3877787807814457e-15,0.0026491347906180095,0.0026491347906180095,1.1506629903986973,2.248574752958691e-16,3,0.5,2.220446049250313e-16
6,12,256,128,78,6,1,3.1086244689504383e-15,0.002543929804943957,0.0025439298049439577,1.219791305934315,2.992398336121593e-16,3,0.5,6.661338147750939e-16
6,13,256,128,78,6,1,1.7763568394002505e-15,0.0030187554762889078,0.0030187554762889078,1.6004819724701853,2.468233351372395e-16,3,0.5,4.440892098500626e-16
6,14,256,128,78,6,1,1.7763568394002505e-15,0.0027948277625188082,0.0027948277625188095,1.5416386806774296,3.363750006829478e-16,3,0.5,2.220446049250313e-16
6,15,256,128,78,6,1,2.220446049250313e-15,0.002590125015751762,0.00259012501575176,1.4755149004221064,4.481202582150467e-16,3,0.5,2.564967111837365e-16
6,16,256,128,78,6,1,1.7763568394002505e-15,0.0025553016487435353,0.0025553016487435323,1.5215587691578802,2.7418075510086747e-16,3,0.5,5.551115123125783e-16
6,17,256,128,78,6,1,3.1086244689504383e-15,0.0026732742458722898,0.0026732742458722932,1.4108249135250441,4.368457189809494e-16,3,0.5,3.5212106141380297e-16
6,18,256,128,78,6,1,2.220446049250313e-15,0.0024316085033957227,0.002431608503395723,1.4548714308794741,3.8733405873019203e-16,3,0.5,6.661338147750939e-16
6,19,256,128,78,6,1,1.3322676295501878e-15,0.002843951916563106,0.0028439519165631053,1.3048978521189731,2.3269602533199235e-16,3,0.5,3.3306690738754696e-16
6,20,256,128,78,6,1,3.552713678800501e-15,0.0025731924845482715,0.0025731924845482693,1.4067651565013095,4.592938865009401e-16,3,0.5,5.259732822755719e-16
6,21,256,128,78,6,1,1.7763568394002505e-15,0.0026156012969079704,0.0026156012969079704,1.549007169935081,2.739907288644464e-16,3,0.5,4.440892098500626e-16
6,22,256,128,78,6,1,1.7763568394002505e-15,0.002429144146475321,0.0024291441464753204,1.5261127933715406,3.1252816014983674e-16,3,0.5,3.408566485812322e-16
6,23,256,128,78,6,1,1.7763568394002505e-15,0.002525788980317642,0.002525788980317639,1.445497973361364,2.8394975312621377e-16,3,0.5,4.86959829889488e-16
6,24,256,128,78,6,1,2.6645352591003757e-15,0.0028758171532307386,0.0028758171532307377,1.4784325501188056,5.996351507792328e-16,3,0.5,4.440892098500626e-16
6,25,256,128,78,6,1,1.3322676295501878e-15,0.0027045775629722536,0.002704577562972254,1.452567086361075,1.716941319432721e-16,3,0.5,4.440892098500626e-16
6,26,256,128,78,6,1,1.3322676295501878e-15,0.002657093689823213,0.0026570936898232117,1.4504475803749026,2.1444530362814155e-16,3,0.5,4.440892098500626e-16
6,27,256,128,78,6,1,1.7763568394002505e-15,0.0028019027000416954,0.0028019027000416963,1.2583477201817106,3.3451520903512405e-16,3,0.5,4.440892098500626e-16
6,28,256,128,78,6,1,2.220446049250313e-15,0.0027936021888190356,0.0027936021888190347,1.2889861229950696,3.2168845845060455e-16,3,0.5,2.220446049250313e-16
6,29,256,128,78,6,1,1.3322676295501878e-15,0.0028498390180520896,0.0028498390180520896,1.6244953497592087,3.036598949852775e-16,3,0.5,2.333655613027279e-16
6,30,256,128,78,6,1,2.220446049250313e-15,0.002780537235142993,0.0027805372351429945,1.0990654175739596,3.8525089688513236e-16,3,0.5,4.440892098500626e-16
6,31,256,128,78,6,1,1.5543122344752192e-15,0.002794181335450759,0.0027941813354507555,1.5464095346074904,2.6719144423110363e-16,3,0.5,3.3306690738754696e-16
6,32,256,128,78,6,1,2.220446049250313e-15,0.002970718509874267,0.0029707185098742594,1.3081274816749582,5.507377821386994e-16,3,0.5,4.268911768338153e-16
6,33,256,128,78,6,1,1.887379141862766e-15,0.0029273671224112705,0.0029273671224112744,1.3831002553144844,4.475757100253948e-16,3,0.5,4.440892098500626e-16
6,34,256,128,78,6,1,1.5543122344752192e-15,0.002967908197845285,0.002967908197845287,1.6121265841874237,2.541176001310241e-16,3,0.5,6.661338147750939e-16
6,35,256,128,78,6,1,2.220446049250313e-15,0.0027321435624219448,0.0027321435624219448,1.540723679332161,2.6500274111713346e-16,3,0.5,2.4085963024751818e-16
6,36,256,128,78,6,1,1.5543122344752192e-15,0.00269062456075525,0.0026906245607552525,1.4672519642995523,3.926264608875873e-16,3,0.5,6.661338147750939e-16
6,37,256,128,78,6,1,2.220446049250313e-15,0.002419806946161123,0.002419806946161123,1.5657578668931615,3.580918163526645e-16,3,0.5,4.440892098500626e-16
6,38,256,128,78,6,1,1.7763568394002505e-15,0.0028721487413778577,0.0028721487413778586,1.4115838869712933,2.3961345102225175e-16,3,0.5,2.220446049250313e-16
6,39,256,128,78,6,1,1.3530843112619095e-15,0.002910353123566563,0.0029103531235665607,1.3725886702820966,1.9843886865231568e-16,3,0.5,2.526303534721737e-16
6,40,256,128,78,6,1,2.220446049250313e-15,0.002438430745760658,0.002438430745760655,1.4870906747965238,3.7042362138695538e-16,3,0.5,4.440892098500626e-16
6,41,256,128,78,6,1,1.7763568394002505e-15,0.002673628335390735,0.0026736283353907347,1.5547705846317788,3.0681151626984333e-16,3,0.5,4.732155108184846e-16
6,42,256,128,78,6,1,2.220446049250313e-15,0.002560170795973749,0.0025601707959737523,1.316313851701767,3.6537508053892885e-16,3,0.5,3.765124344143423e-16
6,43,256,128,78,6,1,1.7763568394002505e-15,0.0023078960471474026,0.0023078960471474047,1.3176539623665449,2.7643479387397917e-16,3,0.5,3.247406635415003e-16
6,44,256,128,78,6,1,1.3322676295501878e-15,0.0027010225722109947,0.0027010225722109964,1.367537515059636,2.935679584226617e-16,3,0.5,4.440892098500626e-16
6,45,256,128,78,6,1,2.220446049250313e-15,0.002810109600263861,0.0028101096002638624,1.3699968058918417,3.915614025904693e-16,3,0.5,3.3306690738754696e-16
6,46,256,128,78,6,1,1.9984014443252818e-15,0.0025681583868009702,0.0025681583868009668,1.2879653162948308,4.051933582504098e-16,3,0.5,7.613024678786644e-16
6,47,256,128,78,6,1,2.6645352591003757e-15,0.00296953888433886,0.002969538884338855,1.4927862293416498,3.6459103665463243e-16,3,0.5,4.870446175237504e-16
6,48,256,128,78,6,1,2.220446049250313e-15,0.0025734312805322014,0.0025734312805321996,1.3511019288367956,3.7472669043735793e-16,3,0.5,3.031246037461315e-16
6,49,256,128,78,6,1,2.886579864025407e-15,0.0027075023047005765,0.0027075023047005748,1.3419543726826884,6.43419603767367e-16,3,0.5,4.514843695072486e-16
6,50,256,128,78,6,1,1.7763568394002505e-15,0.0023915662996189337,0.002391566299618935,1.5294951116047115,1.9643600559734917e-16,3,0.5,4.440892098500626e-16
6,51,256,128,78,6,1,1.7208456881689926e-15,0.002618602109446911,0.0026186021094469106,1.4324986790987697,2.6331873869582206e-16,3,0.5,2.220446049250313e-16
6,52,256,128,78,6,1,1.7832957333041577e-15,0.002506566973486335,0.0025065669734863345,1.3741949352589453,4.3121994729346073e-16,3,0.5,4.118530532384106e-16
6,53,256,128,78,6,1,1.7763568394002505e-15,0.00244168572104644,0.0024416857210464416,1.4060369246611295,3.297915573631067e-16,3,0.5,5.551115123125783e-16
6,54,256,128,78,6,1,2.6645352591003757e-15,0.0025469880395077196,0.0025469880395077187,1.4865075235954166,3.7647761709747533e-16,3,0.5,4.3538825053522485e-16
6,55,256,128,78,6,1,1.7763568394002505e-15,0.0029292186714533533,0.0029292186714533555,1.315195918463807,3.459274894759201e-16,3,0.5,4.440892098500626e-16
6,56,256,128,78,6,1,2.220446049250313e-15,0.0028311156685041027,0.002831115668504103,1.5053707942407455,4.1858780779103324e-16,3,0.5,3.99972240591983e-16
6,57,256,128,78,6,1,3.552713678800501e-15,0.002508072021781572,0.0025080720217815727,1.4100786082169134,5.08858918625866e-16,3,0.5,4.0116464492486617e-16
6,58,256,128,78,6,1,1.3600232051658168e-15,0.0029885191442264743,0.0029885191442264735,1.2611504307956545,2.3794671242759677e-16,3,0.5,2.8044459638237124e-16
6,59,256,128,78,6,1,1.7763568394002505e-15,0.0024701311426540006,0.002470131142653998,1.5226965031168351,3.525466385107398e-16,3,0.5,4.440892098500626e-16
6,60,256,128,78,6,1,1.5543122344752192e-15,0.0025733819787473033,0.002573381978747305,1.6024387409904959,4.177441171159656e-16,3,0.5,3.602321253860476e-16
6,61,256,128,78,6,1,2.6645352591003757e-15,0.0027910041895893266,0.002791004189589328,1.372262703385597,3.4100005641600957e-16,3,0.5,3.5410018134001627e-16
6,62,256,128,78,6,1,2.55351295663786e-15,0.0025719734679187415,0.002571973467918742,1.3209401669558274,5.556874640108024e-16,3,0.5,3.863245580028765e-16
6,63,256,128,78,6,1,2.4424906541753444e-15,0.0025065519874586206,0.0025065519874586197,1.3822179377427033,3.983994606294565e-16,3,0.5,2.9511274502715336e-16
12,0,256,128,300,12,1,2.4424906541753444e-15,0.003029014496383686,0.0030290144963836863,1.4488868819451814,5.126004179940336e-16,6,0.5,4.964892015581694e-16
12,1,256,128,300,12,1,2.220446049250313e-15,0.0029029218818122835,0.002902921881812281,1.419294373646942,5.197630664657336e-16,6,0.5,4.490007036758893e-16
12,2,256,128,300,12,1,3.1086244689504383e-15,0.0028683458401681412,0.0028683458401681417,1.4064329495052657,4.933815382349893e-16,6,0.5,4.440892098500626e-16
12,3,256,128,300,12,1,1.8596235662471372e-15,0.002677219963031298,0.0026772199630312973,1.4174415025252978,4.1352282349716613e-16,6,0.5,4.802606681780827e-16
12,4,256,128,300,12,1,2.886579864025407e-15,0.002772733433404423,0.002772733433404425,1.4012564839622257,5.58107600747792e-16,6,0.5,6.741497582190515e-16
12,5,256,128,300,12,1,2.4945323584546486e-15,0.0030170878822800384,0.0030170878822800376,1.4510092662898832,5.822592334442217e-16,6,0.5,6.661338147750939e-16
12,6,256,128,300,12,1,2.6645352591003757e-15,0.002951747618010035,0.0029517476180100353,1.4690271002729665,4.4235349669504603e-16,6,0.5,4.440892098500626e-16
12,7,256,128,300,12,1,2.6645352591003757e-15,0.0029778839736301424,0.0029778839736301407,1.4384315731240158,4.581583151192338e-16,6,0.5,4.440892098500626e-16
12,8,256,128,300,12,1,2.220446049250313e-15,0.0028484911125208497,0.0028484911125208506,1.4835336498697445,5.284333311302093e-16,6,0.5,4.440892098500626e-16
12,9,256,128,300,12,1,2.6645352591003757e-15,0.002825582727226573,0.002825582727226574,1.3975928415932242,4.944231220250776e-16,6,0.5,4.735277843661285e-16
12,10,256,128,300,12,1,3.552713678800501e-15,0.00272265162408492,0.0027226516240849183,1.5101463188575839,4.318927015776263e-16,6,0.5,3.383504670031646e-16
12,11,256,128,300,12,1,2.6645352591003757e-15,0.003011959964502214,0.003011959964502214,1.4538446295480614,3.7761308734260437e-16,6,0.5,5.551115123125783e-16
12,12,256,128,300,12,1,3.1086244689504383e-15,0.0029985730777491496,0.002998573077749146,1.3468951885735563,4.433881806881875e-16,6,0.5,6.661338147750939e-16
12,13,256,128,300,12,1,2.220446049250313e-15,0.0027567227030275685,0.0027567227030275685,1.4026477956157422,4.36604287149825e-16,6,0.5,4.440892098500626e-16
12,14,256,128,300,12,1,2.220446049250313e-15,0.0028545673002661576,0.00285456730026616,1.382257904032314,4.559427289698238e-16,6,0.5,8.881784197001252e-16
12,15,256,128,300,12,1,2.886579864025407e-15,0.0029445586973788087,0.0029445586973788095,1.3940885415884934,4.685859929837309e-16,6,0.5,5.436494913211818e-16
12,16,256,128,300,12,1,2.220446049250313e-15,0.0031221066412465896,0.0031221066412465913,1.4288831580889285,4.456787769451831e-16,6,0.5,8.881784197001252e-16
12,17,256,128,300,12,1,2.4424906541753444e-15,0.002861483095984385,0.0028614830959843864,1.3656882980621246,4.943446923328067e-16,6,0.5,4.3186824938823055e-16
12,18,256,128,300,12,1,2.220446049250313e-15,0.002931334308110056,0.002931334308110056,1.473619846160814,4.8674370510794745e-16,6,0.5,4.440892098500626e-16
12,19,256,128,300,12,1,3.1086244689504383e-15,0.0029205692779722993,0.0029205692779722993,1.5196754182370258,5.383667064068022e-16,6,0.5,4.221639599767506e-16
12,20,256,128,300,12,1,3.552713678800501e-15,0.002911192733094452,0.002911192733094452,1.4748541353939384,7.379232861830038e-16,6,0.5,7.578462241239771e-16
12,21,256,128,300,12,1,2.220446049250313e-15,0.002890232943730354,0.002890232943730356,1.3846437148202257,4.577932565007994e-16,6,0.5,4.607157332541622e-16
12,22,256,128,300,12,1,3.1086244689504383e-15,0.0027048221075857315,0.002704822107585729,1.3737939338263636,4.731556858848255e-16,6,0.5,5.261325760744201e-16
12,23,256,128,300,12,1,2.220446049250313e-15,0.002962099475115948,0.0029620994751159493,1.4512884159270045,4.186347780487641e-16,6,0.5,6.661338147750939e-16
12,24,256,128,300,12,1,3.1086244689504383e-15,0.002847027886503877,0.002847027886503877,1.4849174441493656,6.12724270135876e-16,6,0.5,6.113183355998441e-16
12,25,256,128,300,12,1,3.1086244689504383e-15,0.002951042638749745,0.002951042638749747,1.4325592677964472,6.511417310914882e-16,6,0.5,5.636276333083949e-16
12,26,256,128,300,12,1,2.6645352591003757e-15,0.002920706080856534,0.0029207060808565367,1.4561087272655806,4.75775708397858e-16,6,0.5,4.690307193226264e-16
12,27,256,128,300,12,1,2.4424906541753444e-15,0.002750774977442437,0.0027507749774424366,1.4515524907290764,3.8287126816754457e-16,6,0.5,4.731034602725899e-16
12,28,256,128,300,12,1,1.7832957333041577e-15,0.0028792905908825938,0.0028792905908825907,1.4121031673778488,5.088004055858428e-16,6,0.5,4.440892098500626e-16
12,29,256,128,300,12,1,1.9984014443252818e-15,0.0028311833529855346,0.002831183352985536,1.4515329371997585,4.883274671592967e-16,6,0.5,6.661338147750939e-16
12,30,256,128,300,12,1,2.55351295663786e-15,0.0029664341428385934,0.0029664341428385934,1.4140678396370103,4.686210387296385e-16,6,0.5,3.7112358618232604e-16
12,31,256,128,300,12,1,3.1086244689504383e-15,0.002967691392305242,0.002967691392305243,1.4637843519187734,4.595552069598935e-16,6,0.5,5.097202476107943e-16
12,32,256,128,300,12,1,2.220446049250313e-15,0.0030256903768233114,0.003025690376823312,1.5367512854057288,4.223564711976847e-16,6,0.5,4.750205711493992e-16
12,33,256,128,300,12,1,2.1094237467877974e-15,0.00285022127583388,0.00285022127583388,1.4491218162054207,4.239425490951887e-16,6,0.5,5.273679341391789e-16
12,34,256,128,300,12,1,2.220446049250313e-15,0.002692991302247333,0.0026929913022473383,1.3056160406499773,4.798023987922653e-16,6,0.5,4.440892098500626e-16
12,35,256,128,300,12,1,2.220446049250313e-15,0.0029598623757999313,0.002959862375799934,1.2775140582132773,3.8596010165631784e-16,6,0.5,6.661338147750939e-16
12,36,256,128,300,12,1,2.6645352591003757e-15,0.0029454754489620454,0.0029454754489620476,1.351669170679241,5.555135839803787e-16,6,0.5,4.842873471002315e-16
12,37,256,128,300,12,1,1.7763568394002505e-15,0.0028811444022724575,0.002881144402272457,1.49718105872756,4.703583306656643e-16,6,0.5,5.391678198132131e-16
12,38,256,128,300,12,1,1.7763568394002505e-15,0.0028665574765180334,0.002866557476518032,1.349984285758117,3.6290505072415357e-16,6,0.5,4.822989609870401e-16
12,39,256,128,300,12,1,2.220446049250313e-15,0.0027793369776664078,0.0027793369776664078,1.4225391641115945,3.964781888110989e-16,6,0.5,4.440892098500626e-16
12,40,256,128,300,12,1,3.219646771412954e-15,0.0028893570730787084,0.002889357073078707,1.4887709841770387,4.845708708452554e-16,6,0.5,6.661338147750939e-16
12,41,256,128,300,12,1,3.1155633628543455e-15,0.0028563017802978228,0.0028563017802978215,1.3973315152985084,6.168390398617664e-16,6,0.5,3.962275640078411e-16
12,42,256,128,300,12,1,2.6645352591003757e-15,0.0028481373231737535,0.0028481373231737544,1.2800717495100937,5.850402023507788e-16,6,0.5,6.603349562734057e-16
12,43,256,128,300,12,1,2.220446049250313e-15,0.002923972625207084,0.0029239726252070857,1.2831192971200593,3.98579509588259e-16,6,0.5,4.440892098500626e-16
12,44,256,128,300,12,1,3.9968028886505635e-15,0.002970674744520365,0.0029706747445203655,1.356682392649523,5.793358393764222e-16,6,0.5,6.661338147750939e-16
12,45,256,128,300,12,1,2.886579864025407e-15,0.0030183780556108206,0.003018378055610819,1.4386996092928865,5.6047085911181e-16,6,0.5,8.881784197001252e-16
12,46,256,128,300,12,1,2.4424906541753444e-15,0.00287207942454929,0.0028720794245492916,1.498385239097937,5.705713644277333e-16,6,0.5,6.661338147750939e-16
12,47,256,128,300,12,1,3.1086244689504383e-15,0.0029310271454533535,0.0029310271454533535,1.4038262703607152,4.739025148217061e-16,6,0.5,3.62758494064186e-16
12,48,256,128,300,12,1,2.3314683517128287e-15,0.0028389577754600395,0.0028389577754600417,1.4787330813423818,4.522874677086232e-16,6,0.5,6.661338147750939e-16
12,49,256,128,300,12,1,2.6645352591003757e-15,0.0027072856585481915,0.0027072856585481937,1.4085236136890886,4.3740655428192646e-16,6,0.5,3.2994419909661722e-16
12,50,256,128,300,12,1,2.4424906541753444e-15,0.003072441748159311,0.0030724417481593105,1.47822980024184,5.303718955888508e-16,6,0.5,5.310159242278697e-16
12,51,256,128,300,12,1,2.4424906541753444e-15,0.0027233096929797705,0.0027233096929797727,1.4213431412855257,5.16656054190112e-16,6,0.5,6.661338147750939e-16
12,52,256,128,300,12,1,2.192690473634684e-15,0.0028099166522094657,0.0028099166522094626,1.387955572619424,4.639738094812519e-16,6,0.5,3.441574202891274e-16
12,53,256,128,300,12,1,2.4424906541753444e-15,0.002848329667289188,0.002848329667289189,1.4710574966057355,4.265052005473061e-16,6,0.5,4.94828645061885e-16
12,54,256,128,300,12,1,2.7200464103316335e-15,0.0029078338261321183,0.0029078338261321196,1.4247919315826005,6.281306221870093e-16,6,0.5,5.551115123125783e-16
12,55,256,128,300,12,1,3.1086244689504383e-15,0.002739293844989592,0.002739293844989591,1.447286311152821,5.007306630415203e-16,6,0.5,4.442095094394578e-16
12,56,256,128,300,12,1,2.6645352591003757e-15,0.0028385691575656936,0.0028385691575656957,1.4573593032180965,4.3666969385481556e-16,6,0.5,4.440892098500626e-16
12,57,256,128,300,12,1,2.6645352591003757e-15,0.0029129010956454545,0.0029129010956454524,1.3372479877631294,5.511268294798933e-16,6,0.5,4.617344671616183e-16
12,58,256,128,300,12,1,1.7763568394002505e-15,0.002919719036139757,0.002919719036139757,1.3111024396644686,4.1784925074371184e-16,6,0.5,6.661338147750939e-16
12,59,256,128,300,12,1,3.1086244689504383e-15,0.0030361473549630827,0.0030361473549630827,1.3809589763933643,2.9904930953681625e-16,6,0.5,6.254741949580506e-16
12,60,256,128,300,12,1,2.4424906541753444e-15,0.002908039203040202,0.0029080392030402026,1.4036268426379754,4.996900532334864e-16,6,0.5,6.661338147750939e-16
12,61,256,128,300,12,1,1.9984014443252818e-15,0.0028723506653359873,0.002872350665335988,1.323587060337173,4.774867149091287e-16,6,0.5,8.881784197001252e-16
12,62,256,128,300,12,1,2.220446049250313e-15,0.0028931818862910907,0.002893181886291093,1.3217579738883707,3.1286496437963314e-16,6,0.5,6.661338147750939e-16
12,63,256,128,300,12,1,3.3306690738754696e-15,0.002950884922033033,0.0029508849220330293,1.456337989183675,5.604278988705829e-16,6,0.5,6.661338147750939e-16
24,0,256,128,1176,24,1,3.1086244689504383e-15,0.003369102325955021,0.0033691023259550205,1.4591766407144264,5.702257693480231e-16,12,0.5,5.915022006202771e-16
24,1,256,128,1176,24,1,3.1086244689504383e-15,0.0034012396444164147,0.0034012396444164108,1.4329885209532485,5.711232358640126e-16,12,0.5,5.089881636307261e-16
24,2,256,128,1176,24,1,3.552713678800501e-15,0.003467405171971144,0.003467405171971149,1.4446127855820032,4.953994803533109e-16,12,0.5,6.661338147750939e-16
24,3,256,128,1176,24,1,3.9968028886505635e-15,0.0036421039494792685,0.0036421039494792706,1.4129433041469426,6.173133542920018e-16,12,0.5,8.881784197001252e-16
24,4,256,128,1176,24,1,3.552713678800501e-15,0.0034382508862904303,0.0034382508862904303,1.4052755403311528,5.257195489343617e-16,12,0.5,8.881784197001252e-16
24,5,256,128,1176,24,1,2.6645352591003757e-15,0.003679710020767488,0.0036797100207674864,1.4057442334609855,6.063163854323012e-16,12,0.5,4.754703469795097e-16
24,6,256,128,1176,24,1,3.1086244689504383e-15,0.003384597574127868,0.0033845975741278677,1.3973971333724406,6.364208475282648e-16,12,0.5,4.7704226534755855e-16
24,7,256,128,1176,24,1,2.6645352591003757e-15,0.0033798770623762685,0.0033798770623762703,1.4331432561608082,5.458557943319304e-16,12,0.5,6.661338147750939e-16
24,8,256,128,1176,24,1,3.1086244689504383e-15,0.00340271816223328,0.0034027181622332783,1.4543613622712717,6.070680439724647e-16,12,0.5,8.881784197001252e-16
24,9,256,128,1176,24,1,1.9984014443252818e-15,0.0034227307679835276,0.003422730767983528,1.4273609996490906,5.0531306034336e-16,12,0.5,5.8060600646331855e-16
24,10,256,128,1176,24,1,3.9968028886505635e-15,0.0033471800689973685,0.00334718006899737,1.4497805501903278,5.419194347876758e-16,12,0.5,4.440892098500626e-16
24,11,256,128,1176,24,1,2.3314683517128287e-15,0.0034397408686740946,0.0034397408686740933,1.407504582390387,5.53847134342178e-16,12,0.5,4.440892098500626e-16
24,12,256,128,1176,24,1,2.886579864025407e-15,0.003239329870154207,0.003239329870154207,1.451612716008382,5.304402742707597e-16,12,0.5,6.124133367941292e-16
24,13,256,128,1176,24,1,2.6645352591003757e-15,0.003377696431527573,0.0033776964315275723,1.384445650855194,6.588687136791951e-16,12,0.5,6.661338147750939e-16
24,14,256,128,1176,24,1,2.7755575615628914e-15,0.0034186737647743637,0.0034186737647743637,1.4791305810479636,5.835610854599874e-16,12,0.5,6.661338147750939e-16
24,15,256,128,1176,24,1,2.6645352591003757e-15,0.0034283492404432905,0.003428349240443287,1.4968670571732856,5.291674058273904e-16,12,0.5,6.661338147750939e-16
24,16,256,128,1176,24,1,2.4424906541753444e-15,0.00335479847681002,0.0033547984768100207,1.4267198984794571,4.268990293219475e-16,12,0.5,6.1830873517341e-16
24,17,256,128,1176,24,1,3.1086244689504383e-15,0.0033434994865132427,0.003343499486513244,1.4134866821689218,5.173664510001416e-16,12,0.5,6.661338147750939e-16
24,18,256,128,1176,24,1,2.6645352591003757e-15,0.0032178408093298423,0.00321784080932984,1.42325337709085,4.941737581397806e-16,12,0.5,5.551115123125783e-16
24,19,256,128,1176,24,1,2.3592239273284576e-15,0.003264513503504931,0.003264513503504931,1.3823030017063767,4.644699337464084e-16,12,0.5,6.661338147750939e-16
24,20,256,128,1176,24,1,3.552713678800501e-15,0.003444573562202497,0.003444573562202497,1.44471114033681,6.07880940762401e-16,12,0.5,6.661338147750939e-16
24,21,256,128,1176,24,1,3.3306690738754696e-15,0.003394519558144678,0.003394519558144677,1.4259150747959661,5.736041379291301e-16,12,0.5,5.90951632241675e-16
24,22,256,128,1176,24,1,2.55351295663786e-15,0.003468569922595451,0.003468569922595454,1.443782755061389,6.012372449072392e-16,12,0.5,5.551115123125783e-16
24,23,256,128,1176,24,1,2.6645352591003757e-15,0.003325677064558382,0.003325677064558382,1.416746329456344,5.424685494176214e-16,12,0.5,6.661338147750939e-16
24,24,256,128,1176,24,1,2.886579864025407e-15,0.0034781728849514215,0.0034781728849514197,1.3751872054527194,4.4436108353309e-16,12,0.5,4.440892098500626e-16
24,25,256,128,1176,24,1,2.831068712794149e-15,0.0034000207665990656,0.003400020766599066,1.4049178420645532,5.566872841273429e-16,12,0.5,6.661338147750939e-16
24,26,256,128,1176,24,1,2.4424906541753444e-15,0.003448558475399806,0.0034485584753998094,1.4246037095842021,6.092743874391314e-16,12,0.5,4.888754363005073e-16
24,27,256,128,1176,24,1,2.6645352591003757e-15,0.0036227342394441787,0.0036227342394441774,1.4277770185374217,5.737075074917392e-16,12,0.5,5.165346086031051e-16
24,28,256,128,1176,24,1,3.1086244689504383e-15,0.003337247686902276,0.003337247686902276,1.387491377195642,6.082582872816245e-16,12,0.5,4.440892098500626e-16
24,29,256,128,1176,24,1,3.552713678800501e-15,0.003215135309632512,0.0032151353096325115,1.3689276361883969,5.709275862577569e-16,12,0.5,6.661338147750939e-16
24,30,256,128,1176,24,1,3.552713678800501e-15,0.003499620728477776,0.003499620728477778,1.4547538380183092,6.844952604166934e-16,12,0.5,6.661338147750939e-16
24,31,256,128,1176,24,1,3.552713678800501e-15,0.0033287940048222675,0.0033287940048222684,1.3660810615811019,4.955448190204576e-16,12,0.5,5.162623939796449e-16
24,32,256,128,1176,24,1,2.6645352591003757e-15,0.0033645295689329236,0.0033645295689329266,1.4423507223660113,5.034279272804625e-16,12,0.5,5.031744829289026e-16
24,33,256,128,1176,24,1,3.1086244689504383e-15,0.0034636796386956574,0.003463679638695658,1.4440367826855303,5.046737281225255e-16,12,0.5,4.893441096525668e-16
24,34,256,128,1176,24,1,2.6645352591003757e-15,0.0035018730385958465,0.0035018730385958483,1.3988036464696771,5.745999196098488e-16,12,0.5,6.661338147750939e-16
24,35,256,128,1176,24,1,3.9968028886505635e-15,0.003460288100690548,0.00346028810069055,1.4378065562669389,5.872002447489964e-16,12,0.5,7.771561172376096e-16
24,36,256,128,1176,24,1,2.6645352591003757e-15,0.0033185189569712114,0.0033185189569712122,1.374454839271271,5.430658800462745e-16,12,0.5,8.881784197001252e-16
24,37,256,128,1176,24,1,2.6645352591003757e-15,0.003418480461619714,0.003418480461619714,1.3575619771194478,5.553520728388939e-16,12,0.5,4.559754071627803e-16
24,38,256,128,1176,24,1,3.1086244689504383e-15,0.003362744916808713,0.003362744916808712,1.356830663562669,6.08040740862869e-16,12,0.5,6.661338147750939e-16
24,39,256,128,1176,24,1,2.220446049250313e-15,0.0032852628127507492,0.0032852628127507505,1.4058320625280334,4.869738091625675e-16,12,0.5,6.661338147750939e-16
24,40,256,128,1176,24,1,2.4424906541753444e-15,0.0034290898918032616,0.003429089891803258,1.4181039631894876,4.866189316286025e-16,12,0.5,4.647691400374024e-16
24,41,256,128,1176,24,1,3.1086244689504383e-15,0.003371190991126988,0.0033711909911269887,1.4501497543396613,6.682006091177596e-16,12,0.5,5.821631375861782e-16
24,42,256,128,1176,24,1,3.1086244689504383e-15,0.0032935963564333496,0.003293596356433353,1.4258324382808336,5.522442153203316e-16,12,0.5,4.783753008873896e-16
24,43,256,128,1176,24,1,3.552713678800501e-15,0.003510755302598726,0.003510755302598727,1.3855293939745417,5.800486338802542e-16,12,0.5,6.661338147750939e-16
24,44,256,128,1176,24,1,3.3306690738754696e-15,0.0033431989916420566,0.0033431989916420566,1.419129296784143,5.050473441697487e-16,12,0.5,5.551115123125783e-16
24,45,256,128,1176,24,1,2.6645352591003757e-15,0.00323718587320573,0.003237185873205728,1.4183370031074243,5.829065588079061e-16,12,0.5,8.881784197001252e-16
24,46,256,128,1176,24,1,3.1086244689504383e-15,0.003375922422497561,0.0033759224224975608,1.3950296459333378,5.612993458496463e-16,12,0.5,8.881784197001252e-16
24,47,256,128,1176,24,1,3.1086244689504383e-15,0.0034773683412215304,0.0034773683412215313,1.4214644658140687,6.133544581106358e-16,12,0.5,5.360827039164429e-16
24,48,256,128,1176,24,1,2.6645352591003757e-15,0.0034451113860445113,0.003445111386044511,1.408335104793791,4.749855485217588e-16,12,0.5,6.661338147750939e-16
24,49,256,128,1176,24,1,3.1086244689504383e-15,0.0032549942664426602,0.0032549942664426568,1.4296551455919342,5.698920110487466e-16,12,0.5,6.661338147750939e-16
24,50,256,128,1176,24,1,3.1086244689504383e-15,0.003465484351567331,0.0034654843515673317,1.4686165419190558,6.28293854764597e-16,12,0.5,6.661338147750939e-16
24,51,256,128,1176,24,1,2.6645352591003757e-15,0.0030930829292415796,0.0030930829292415817,1.3997381093550705,5.914386124795757e-16,12,0.5,6.661338147750939e-16
24,52,256,128,1176,24,1,2.6645352591003757e-15,0.003176026643044979,0.0031760266430449786,1.4358217401955646,4.948103534558689e-16,12,0.5,6.661338147750939e-16
24,53,256,128,1176,24,1,2.55351295663786e-15,0.003399194965134191,0.0033991949651341912,1.391599627958656,5.983407518323833e-16,12,0.5,6.661338147750939e-16
24,54,256,128,1176,24,1,2.220446049250313e-15,0.0034724861142424617,0.0034724861142424617,1.3993230586013772,5.31019228164646e-16,12,0.5,6.661338147750939e-16
24,55,256,128,1176,24,1,2.1371793224034263e-15,0.003409003631571334,0.0034090036315713294,1.427733687465653,6.363549885011979e-16,12,0.5,5.245901091590405e-16
24,56,256,128,1176,24,1,3.1086244689504383e-15,0.0035945586876959482,0.0035945586876959465,1.3573923631781672,5.463966573463051e-16,12,0.5,8.881784197001252e-16
24,57,256,128,1176,24,1,2.4980018054066022e-15,0.0032672145491201474,0.00326721454912015,1.4306229242309707,5.40537493280574e-16,12,0.5,4.440892098500626e-16
24,58,256,128,1176,24,1,2.6645352591003757e-15,0.0034033698602203132,0.0034033698602203132,1.4126523547155718,5.464970550669798e-16,12,0.5,8.881784197001252e-16
24,59,256,128,1176,24,1,2.6645352591003757e-15,0.003352354825631844,0.003352354825631846,1.3962632529922243,5.627288150633977e-16,12,0.5,5.713805243245504e-16
24,60,256,128,1176,24,1,2.9976021664879227e-15,0.0033430494940422093,0.0033430494940422085,1.3897570050639345,6.728755630608319e-16,12,0.5,8.881784197001252e-16
24,61,256,128,1176,24,1,2.6645352591003757e-15,0.003372984868598165,0.003372984868598163,1.4521475897031755,6.038259591641889e-16,12,0.5,5.445354650469249e-16
24,62,256,128,1176,24,1,3.1086244689504383e-15,0.003357474202196529,0.003357474202196528,1.4146814899900169,6.422332928357599e-16,12,0.5,6.661338147750939e-16
24,63,256,128,1176,24,1,2.6645352591003757e-15,0.0033105642894783655,0.0033105642894783647,1.3935149701387077,5.682412531093415e-16,12,0.5,6.661338147750939e-16


==> anc/results/expanded_summary.json <==
{
  "protocol": {
    "date": "2026-10-06",
    "timing": "Declared before execution of the expanded analyses, after the original audit",
    "reason": "Substantive numerical and scientific-verifier controls motivated by ScienceIDE, ScienceBuddy and Discovery Foundation Models; no original outcomes removed",
    "master_seed": 2026100602,
    "dimension_stress": {
      "dimensions": [
        3,
        6,
        12,
        24
      ],
      "seeds_per_dimension": 64,
      "train_n": 256,
      "test_n": 128,
      "observation_noise_sd": 0.05
    },
    "verifier": {
      "seed_replicates": 64,
      "state_dimension": 3,
      "probe_n": 128,
      "noiseless_tolerance": 1e-10,
      "runnable_fault_types": 9,
      "benign_types": 4,
      "healthy_types": 1,
      "crash_types": 1,
      "reference": "Independent closed-form physical simulator and full-span transported edits",
      "shared_wrong_reference": "Deliberately identical faulty reference; recorded separately and never used for scientific acceptance"
    },
    "probe_coverage": {
      "trials": 4096,
      "budgets": [
        1,
        2,
        4,
        8,
        16,
        32
      ],
      "sampling": "Uniform independent coordinate axes with replacement; exactly one faulty unanchored axis; noiseless",
      "targeted_control": "One deterministic complementary-axis probe"
    },
    "tolerance": {
      "trials": 16384,
      "amplitudes": "25 logarithmic values from 1e-6 to 1",
      "noise_sd": 0.0001,
      "residual": "Absolute scalar error from known simulator expectation",
      "healthy": "delta plus Gaussian noise",
      "fault": "negative delta plus Gaussian noise",
      "absolute_threshold": "5 times noise_sd",
      "relative_threshold": "0.05 times delta",
      "hybrid_threshold": "max of the absolute and relative thresholds"
    },
    "scope": "Synthetic numerical audits only. No neural model, autonomous repair policy, reinforcement learning, human comparison or biological measurement is evaluated. Fault instances are deliberately constructed, paired by seed, and not samples of natural error prevalence."
  },
  "dimension_stress": {
    "3": {
      "prediction_difference": {
        "median": 1.7763568394002505e-15,
        "p025": 1.0394463068053029e-15,
        "p975": 2.6645352591003757e-15,
        "max": 2.6645352591003757e-15,
        "min": 8.881784197001252e-16
      },
      "untransported_edit_error": {
        "median": 1.4245872914042856,
        "p025": 0.9073635255663568,
        "p975": 1.767789712142534,
        "max": 1.8288028737540158,
        "min": 0.21390037800235234
      },
      "transported_edit_max": 5.670884781459709e-16,
      "span_max": 6.661338147750939e-16,
      "parameters": 21
    },
    "6": {
      "prediction_difference": {
        "median": 1.7763568394002505e-15,
        "p025": 1.3322676295501878e-15,
        "p975": 3.2973623831367137e-15,
        "max": 3.552713678800501e-15,
        "min": 1.3322676295501878e-15
      },
      "untransported_edit_error": {
        "median": 1.4465033643977416,
        "p025": 1.1904117718316776,
        "p975": 1.6173833095554324,
        "max": 1.6448424457839843,
        "min": 1.0990654175739596
      },
      "transported_edit_max": 6.43419603767367e-16,
      "span_max": 7.613024678786644e-16,
      "parameters": 78
    },
    "12": {
      "prediction_difference": {
        "median": 2.4685115063149965e-15,
        "p025": 1.7763568394002505e-15,
        "p975": 3.552713678800501e-15,
        "max": 3.9968028886505635e-15,
        "min": 1.7763568394002505e-15
      },
      "untransported_edit_error": {
        "median": 1.4219411526985601,
        "p025": 1.281824089385824,
        "p975": 1.5141961860938467,
        "max": 1.5367512854057288,
        "min": 1.2775140582132773
      },
      "transported_edit_max": 7.379232861830038e-16,
      "span_max": 8.881784197001252e-16,
      "parameters": 300
    },
    "24": {
      "prediction_difference": {
        "median": 2.8033131371785203e-15,
        "p025": 2.185057690340386e-15,
        "p975": 3.9968028886505635e-15,
        "max": 3.9968028886505635e-15,
        "min": 1.9984014443252818e-15
      },
      "untransported_edit_error": {
        "median": 1.418220483148456,
        "p025": 1.3574898911944036,
        "p975": 1.4730850085488416,
        "max": 1.4968670571732856,
        "min": 1.356830663562669
      },
      "transported_edit_max": 6.844952604166934e-16,
      "span_max": 8.881784197001252e-16,
      "parameters": 1176
    }
  },
  "verifier": {
    "rows": 960,
    "runnable": 896,
    "fault_cases": 576,
    "faults_accepted": 0,
    "benign_cases": 256,
    "benign_rejected": 0,
    "healthy_cases": 64,
    "crash_cases": 64,
    "class_metrics": {
      "Healthy reference": {
        "execution": 1.0,
        "geometry": 1.0,
        "prediction": 1.0,
        "anchor_edit": 1.0,
        "scope_rank": 1.0,
        "accepted": 1.0
      },
      "Transposed synthesis": {
        "execution": 1.0,
        "geometry": 0.0,
        "prediction": 0.0,
        "anchor_edit": 0.0,
        "scope_rank": 1.0,
        "accepted": 0.0
      },
      "Duplicate unit gain": {
        "execution": 1.0,
        "geometry": 0.0,
        "prediction": 0.0,
        "anchor_edit": 0.0,
        "scope_rank": 1.0,
        "accepted": 0.0
      },
      "Dropped coordinate": {
        "execution": 1.0,
        "geometry": 0.0,
        "prediction": 0.0,
        "anchor_edit": 0.0,
        "scope_rank": 1.0,
        "accepted": 0.0
      },
      "Untransported edit": {
        "execution": 1.0,
        "geometry": 1.0,
        "prediction": 1.0,
        "anchor_edit": 0.0,
        "scope_rank": 1.0,
        "accepted": 0.0
      },
      "Stale basis map": {
        "execution": 1.0,
        "geometry": 1.0,
        "prediction": 1.0,
        "anchor_edit": 0.0,
        "scope_rank": 1.0,
        "accepted": 0.0
      },
      "Reversed edit sign": {
        "execution": 1.0,
        "geometry": 1.0,
        "prediction": 1.0,
        "anchor_edit": 0.0,
        "scope_rank": 1.0,
        "accepted": 0.0
      },
      "Omitted action": {
        "execution": 1.0,
        "geometry": 1.0,
        "prediction": 0.0,
        "anchor_edit": 1.0,
        "scope_rank": 1.0,
        "accepted": 0.0
      },
      "Format-only zeros": {
        "execution": 1.0,
        "geometry": 1.0,
        "prediction": 0.0,
        "anchor_edit": 1.0,
        "scope_rank": 1.0,
        "accepted": 0.0
      },
      "False full-span claim": {
        "execution": 1.0,
        "geometry": 1.0,
        "prediction": 1.0,
        "anchor_edit": 1.0,
        "scope_rank": 0.0,
        "accepted": 0.0
      },
      "Signed permutation": {
        "execution": 1.0,
        "geometry": 1.0,
        "prediction": 1.0,
        "anchor_edit": 1.0,
        "scope_rank": 1.0,
        "accepted": 1.0
      },
      "Reflection": {
        "execution": 1.0,
        "geometry": 1.0,
        "prediction": 1.0,
        "anchor_edit": 1.0,
        "scope_rank": 1.0,
        "accepted": 1.0
      },
      "Consistent unit change": {
        "execution": 1.0,
        "geometry": 1.0,
        "prediction": 1.0,
        "anchor_edit": 1.0,
        "scope_rank": 1.0,
        "accepted": 1.0
      },
      "No-op rewrite": {
        "execution": 1.0,
        "geometry": 1.0,
        "prediction": 1.0,
        "anchor_edit": 1.0,
        "scope_rank": 1.0,
        "accepted": 1.0
      }
    }
  },
  "independent_probes": [
    {
      "budget": 1,
      "empirical_detection": 0.33544921875,
      "theoretical_detection": 0.33333333333333337
    },
    {
      "budget": 2,
      "empirical_detection": 0.5673828125,
      "theoretical_detection": 0.5555555555555556
    },
    {
      "budget": 4,
      "empirical_detection": 0.816650390625,
      "theoretical_detection": 0.8024691358024691
    },
    {
      "budget": 8,
      "empirical_detection": 0.96533203125,
      "theoretical_detection": 0.9609815576893767
    },
    {
      "budget": 16,
      "empirical_detection": 0.9990234375,
      "theoretical_detection": 0.9984775611596526
    },
    {
      "budget": 32,
      "empirical_detection": 1.0,
      "theoretical_detection": 0.9999976821799774
    }
  ],
  "probe_anchor_residual": 2.220446049250313e-16,
  "probe_empirical_theory_max_difference": 0.014181254822530853,
  "tolerance_empirical_analytic_max_difference": 0.004929072433929774,
  "tolerance_examples": [
    {
      "policy": "Absolute 5\u03c3",
      "delta": 1e-06,
      "noise_sd": 0.0001,
      "threshold": 0.0005,
      "trials": 16384,
      "healthy_rejections": 0,
      "fault_rejections": 0,
      "healthy_false_positive_fraction": 0.0,
      "fault_detection_fraction": 0.0,
      "analytic_healthy_false_positive": 5.733031437583891e-07,
      "analytic_fault_detection": 5.762787638252553e-07
    },
    {
      "policy": "Absolute 5\u03c3",
      "delta": 0.0001,
      "noise_sd": 0.0001,
      "threshold": 0.0005,
      "trials": 16384,
      "healthy_rejections": 0,
      "fault_rejections": 24,
      "healthy_false_positive_fraction": 0.0,
      "fault_detection_fraction": 0.00146484375,
      "analytic_healthy_false_positive": 5.733031437583891e-07,
      "analytic_fault_detection": 0.0013498980329099085
    },
    {
      "policy": "Absolute 5\u03c3",
      "delta": 0.001,
      "noise_sd": 0.0001,
      "threshold": 0.0005,
      "trials": 16384,
      "healthy_rejections": 0,
      "fault_rejections": 16384,
      "healthy_false_positive_fraction": 0.0,
      "fault_detection_fraction": 1.0,
      "analytic_healthy_false_positive": 5.733031437583891e-07,
      "analytic_fault_detection": 1.0
    },
    {
      "policy": "Absolute 5\u03c3",
      "delta": 1.0,
      "noise_sd": 0.0001,
      "threshold": 0.0005,
      "trials": 16384,
      "healthy_rejections": 0,
      "fault_rejections": 16384,
      "healthy_false_positive_fraction": 0.0,
      "fault_detection_fraction": 1.0,
      "analytic_healthy_false_positive": 5.733031437583891e-07,
      "analytic_fault_detection": 1.0
    },
    {
      "policy": "Relative 5%",
      "delta": 1e-06,
      "noise_sd": 0.0001,
      "threshold": 5e-08,
      "trials": 16384,
      "healthy_rejections": 16382,
      "fault_rejections": 16374,
      "healthy_false_positive_fraction": 0.9998779296875,
      "fault_detection_fraction": 0.9993896484375,
      "analytic_healthy_false_positive": 0.9996010577362212,
      "analytic_fault_detection": 0.9996011375166889
    },
    {
      "policy": "Relative 5%",
      "delta": 0.0001,
      "noise_sd": 0.0001,
      "threshold": 5e-06,
      "trials": 16384,
      "healthy_rejections": 15712,
      "fault_rejections": 16287,
      "healthy_false_positive_fraction": 0.958984375,
      "fault_detection_fraction": 0.99407958984375,
      "analytic_healthy_false_positive": 0.960122388323255,
      "analytic_fault_detection": 0.9945941558840657
    },
    {
      "policy": "Relative 5%",
      "delta": 0.001,
      "noise_sd": 0.0001,
      "threshold": 5e-05,
      "trials": 16384,
      "healthy_rejections": 10089,
      "fault_rejections": 16384,
      "healthy_false_positive_fraction": 0.61578369140625,
      "fault_detection_fraction": 1.0,
      "analytic_healthy_false_positive": 0.6170750774519739,
      "analytic_fault_detection": 1.0
    },
    {
      "policy": "Relative 5%",
      "delta": 1.0,
      "noise_sd": 0.0001,
      "threshold": 0.05,
      "trials": 16384,
      "healthy_rejections": 0,
      "fault_rejections": 16384,
      "healthy_false_positive_fraction": 0.0,
      "fault_detection_fraction": 1.0,
      "analytic_healthy_false_positive": 0.0,
      "analytic_fault_detection": 1.0
    },
    {
      "policy": "Hybrid maximum",
      "delta": 1e-06,
      "noise_sd": 0.0001,
      "threshold": 0.0005,
      "trials": 16384,
      "healthy_rejections": 0,
      "fault_rejections": 0,
      "healthy_false_positive_fraction": 0.0,
      "fault_detection_fraction": 0.0,
      "analytic_healthy_false_positive": 5.733031437583891e-07,
      "analytic_fault_detection": 5.762787638252553e-07
    },
    {
      "policy": "Hybrid maximum",
      "delta": 0.0001,
      "noise_sd": 0.0001,
      "threshold": 0.0005,
      "trials": 16384,
      "healthy_rejections": 0,
      "fault_rejections": 24,
      "healthy_false_positive_fraction": 0.0,
      "fault_detection_fraction": 0.00146484375,
      "analytic_healthy_false_positive": 5.733031437583891e-07,
      "analytic_fault_detection": 0.0013498980329099085
    },
    {
      "policy": "Hybrid maximum",
      "delta": 0.001,
      "noise_sd": 0.0001,
      "threshold": 0.0005,
      "trials": 16384,
      "healthy_rejections": 0,
      "fault_rejections": 16384,
      "healthy_false_positive_fraction": 0.0,
      "fault_detection_fraction": 1.0,
      "analytic_healthy_false_positive": 5.733031437583891e-07,
      "analytic_fault_detection": 1.0
    },
    {
      "policy": "Hybrid maximum",
      "delta": 1.0,
      "noise_sd": 0.0001,
      "threshold": 0.05,
      "trials": 16384,
      "healthy_rejections": 0,
      "fault_rejections": 16384,
      "healthy_false_positive_fraction": 0.0,
      "fault_detection_fraction": 1.0,
      "analytic_healthy_false_positive": 0.0,
      "analytic_fault_detection": 1.0
    }
  ],
  "raw_files": 322,
  "elapsed_seconds": 6.258653900003992
}

==> anc/results/noisy_anchors.csv <==
seed,noise_sd,repeats,inverse_error,procrustes_error,observed_min_singular
0,0.05,1,0.10452958168133746,0.07346181094031734,0.9124978941015605
0,0.05,4,0.0383874992862848,0.025392076602288448,0.9713498626199861
0,0.05,16,0.016525764344592225,0.010090528134020404,0.9951495904898032
0,0.05,64,0.0106255032322944,0.002514429179539094,0.9881585352883347
0,0.2,1,0.22546404530849087,0.08629548045761341,0.7774503612917704
0,0.2,4,0.13657189216554308,0.06760309460084167,0.9232804836451503
0,0.2,16,0.07750570304352766,0.05979345554407057,0.9643412023460399
0,0.2,64,0.043473833074138886,0.009774326516513741,0.9575592707363042
0,0.5,1,0.4055218660247435,0.13895524998609315,0.816865936820317
0,0.5,4,0.41405039264215243,0.2843211270322449,0.7437088828937076
0,0.5,16,0.40261425607121903,0.0904733566844124,0.6068025862446644
0,0.5,64,0.09627350490798238,0.035531338368551234,0.8939703200224234
1,0.05,1,0.08270516736560231,0.05445523306502742,0.9439606028744106
1,0.05,4,0.04319212402930687,0.00945892444743456,0.9975516403909029
1,0.05,16,0.01653156542598627,0.007576385069423293,0.9880998897047965
1,0.05,64,0.008304959878244225,0.0020140640205141523,0.9963857594492874
1,0.2,1,0.2383848461191388,0.14682815749463338,0.7763681391074136
1,0.2,4,0.1482686338570572,0.03834477489483118,0.8180795482243273
1,0.2,16,0.06587792076370191,0.034671299369429,0.9890777046432657
1,0.2,64,0.05349665865634496,0.009315999349086806,0.9679272110105122
1,0.5,1,1.8968465979250175,1.1547020553517973,0.4191723707590521
1,0.5,4,0.7373994175468007,0.33659435783702507,0.48892571951577646
1,0.5,16,0.21573334234752292,0.13155662731304046,0.7851745364900016
1,0.5,64,0.19687315649723058,0.08192252068978556,0.7764801183216499
2,0.05,1,0.1360232130342298,0.0663062088772718,0.8737734254957008
2,0.05,4,0.045654042821528414,0.026903316953864064,0.9697848768978773
2,0.05,16,0.01696321166782525,0.014780715064264968,0.9915669153733039
2,0.05,64,0.010593735243571318,0.004780834775169276,0.9863048557122169
2,0.2,1,0.2685910889524868,0.181045690907151,0.7945169843192715
2,0.2,4,0.17797657060468525,0.08639667582831738,0.8335412578460092
2,0.2,16,0.055777445117208134,0.014436436394062642,0.9299410438341195
2,0.2,64,0.0378166958009703,0.01702271619033476,0.9597799520704425
2,0.5,1,2.2958781939110926,0.8040916262030686,0.2333092779837646
2,0.5,4,1.164192687398024,0.08301719566524135,0.344731867142317
2,0.5,16,0.18234202765788385,0.036731704122523426,0.8083037282259634
2,0.5,64,0.1598353658213021,0.06559499558476131,0.8483655361926747
3,0.05,1,0.09293050377337751,0.05632960565358102,0.9146585024166729
3,0.05,4,0.03587725101231355,0.027580413263597885,0.9729482843367228
3,0.05,16,0.021753405305660087,0.01041012340212704,0.9785175484133396
3,0.05,64,0.008600714617232798,0.0018370266595328164,0.999431113543371
3,0.2,1,0.3094500077148223,0.21347500534125488,0.7677559839315957
3,0.2,4,0.08539288361747864,0.04899609318773313,0.9313362877267204
3,0.2,16,0.09275687804481782,0.027818713185698132,0.9396261389245381
3,0.2,64,0.04522179433546747,0.01909611733856825,0.994276979049714
3,0.5,1,1.5060479042327672,0.7044888399375177,0.33305639704528883
3,0.5,4,0.45273004472125067,0.09617348166044669,0.5809666117576943
3,0.5,16,0.1379005756775911,0.09391951272989224,0.8687085339692844
3,0.5,64,0.1148406312185781,0.03930794595177103,0.8814386091082356
4,0.05,1,0.1114825123655865,0.019007631946201177,0.8549825046058415
4,0.05,4,0.06896263174773727,0.012013893207940666,0.8985862186869323
4,0.05,16,0.024523536031508444,0.012742537545771133,0.9663321174694398
4,0.05,64,0.013803569872791062,0.0051683298477215745,0.9808012603263466
4,0.2,1,0.1935276866431141,0.0820335831944173,0.8137462562222376
4,0.2,4,0.13027984096978948,0.06056474436514826,0.9032783272186962
4,0.2,16,0.07339836566417701,0.05259913358970035,0.9334752913748032
4,0.2,64,0.04407478364411372,0.021016757744263873,0.9616266212606837
4,0.5,1,1.9775618041240925,1.154712011082891,0.4161018279973518
4,0.5,4,0.6347964360163244,0.17020412231221105,0.49913036311394726
4,0.5,16,0.23129722274763054,0.06933523359169189,0.754157872877309
4,0.5,64,0.13766065123203974,0.08456344423644829,0.8782534418311542
5,0.05,1,0.08910811580426171,0.034336469051044226,0.9160254724223946
5,0.05,4,0.050022161786072,0.03096789146130923,1.010989312990554
5,0.05,16,0.01783728884201104,0.006762110304244106,0.9758804699801471
5,0.05,64,0.0076970148732208605,0.003276241555869782,0.9924690557771502
5,0.2,1,0.29739767250641713,0.11621049194048552,0.7620431393859716
5,0.2,4,0.11552698853147403,0.06379295172795325,0.874405538636958
5,0.2,16,0.09977855043448532,0.07973135731981884,0.9392617845465544
5,0.2,64,0.0351974826160479,0.02715891182377875,0.9977422603727734
5,0.5,1,0.5746215061063213,0.2604738622117948,0.5497458328246944
5,0.5,4,0.34974604770560414,0.2151769876290256,0.7081067573950482
5,0.5,16,0.23026178274578754,0.07855785250633349,0.7666397660402572
5,0.5,64,0.11350934610228958,0.03878974876001894,0.8476661815572788
6,0.05,1,0.04250854847091278,0.020735784869634743,0.9520056678422352
6,0.05,4,0.02637683925929605,0.016629539552650657,0.9716545354397277
6,0.05,16,0.02212801661273158,0.012872776138121081,0.9718668125147557
6,0.05,64,0.013761980338856172,0.010313408729209364,0.9875247725737675
6,0.2,1,0.37883005331400466,0.2549470589741043,0.7131370248387946
6,0.2,4,0.0814350772310212,0.06216878117865647,0.9525350017824364
6,0.2,16,0.07151951727767362,0.05338993591038554,0.9991347838890642
6,0.2,64,0.04299083065238035,0.032562922507868526,1.0003117378862416
6,0.5,1,14.747152598578456,1.1818516600063254,0.03938042285285645
6,0.5,4,0.28567574014750574,0.2025870264339023,0.8406996266106136
6,0.5,16,0.08905874811808104,0.06317372012621539,1.0063754490348127
6,0.5,64,0.06434263538409044,0.03947301951457608,0.9595499512323719
7,0.05,1,0.09516820897610324,0.0610844073126491,0.9138482572869967
7,0.05,4,0.03591963236221306,0.009996412991547627,0.9485371218149132
7,0.05,16,0.009940999493730675,0.00460392939680293,0.9909978865672541
7,0.05,64,0.01121305213389078,0.00523473735246156,0.9951711936134504
7,0.2,1,0.28714027110360224,0.22670747996869595,0.7978277798113863
7,0.2,4,0.14458915380605686,0.05781291498845357,0.9245165202883716
7,0.2,16,0.08855057310170454,0.044853059535955024,0.9702995226649023
7,0.2,64,0.04277655345413365,0.02816974632102551,0.9760641878984133
7,0.5,1,0.7095520490119765,0.2969453641856591,0.5165406943140453
7,0.5,4,0.25051468311673,0.13507381868856813,0.85374913387675
7,0.5,16,0.12901550608665097,0.04456720967380092,0.866536319728644
7,0.5,64,0.07880922309692286,0.01908443562872724,0.9171547711432374
8,0.05,1,0.09610038429214275,0.04785204756288589,0.8975183334242729
8,0.05,4,0.04304162371074212,0.021687584573214413,0.9655973273137148
8,0.05,16,0.021153872857491304,0.0068116151218510146,0.9823472982879535
8,0.05,64,0.01191602347756391,0.002140396495849844,0.9829338015503887
8,0.2,1,0.2555551093826348,0.05550958275641021,0.8295030055991058
8,0.2,4,0.15215485047120011,0.1218803410524775,0.9239951312146718
8,0.2,16,0.05616510651535451,0.04386121495776591,0.9694796384215151
8,0.2,64,0.0388890137722982,0.026098010457883413,0.9705342956058114
8,0.5,1,0.9553752253431573,0.6947877650060524,0.5614488016618845
8,0.5,4,0.31383591296252095,0.1771433417395555,0.7746997519133102
8,0.5,16,0.30422607329506335,0.23370045699010294,0.7867484554620507
8,0.5,64,0.09345314537849174,0.06834145015531463,0.9353641518614457
9,0.05,1,0.11121128869596396,0.07336724802782611,0.974719058814114
9,0.05,4,0.03955297713560756,0.028356816359992196,1.000599707754096
9,0.05,16,0.027185748667578287,0.013407698326317604,0.9926499121640626
9,0.05,64,0.011391157508091552,0.007124943887426502,0.9984527135742381
9,0.2,1,0.47549759936326785,0.2550812652218802,0.6252963121928546
9,0.2,4,0.10117634729558167,0.09177837387869983,0.9371910046305787
9,0.2,16,0.061409172446910916,0.03202585814830709,0.9267452813933961
9,0.2,64,0.04394497993678129,0.010498870376366145,0.9531884280016387
9,0.5,1,1.2243342271979383,0.6774261484022117,0.40395403682288844
9,0.5,4,0.7057835341912634,0.17335881694181457,0.4691213511670119
9,0.5,16,0.2848668206035841,0.18952095833877153,0.7479870302949266
9,0.5,64,0.1325698869955894,0.0949008113451346,0.8796978945564705
10,0.05,1,0.1101075709243201,0.07373932612384677,0.921682395270912
10,0.05,4,0.053766042899104756,0.024936974346427727,0.9325407194417479
10,0.05,16,0.035068419457099875,0.011216055591386413,0.948237145931533
10,0.05,64,0.013754614768486679,0.005586351098393592,0.9845594356277073
10,0.2,1,0.46328753718481436,0.1603327600240031,0.5814332966496053
10,0.2,4,0.25396246532877526,0.1214652458644006,0.7458297382566276
10,0.2,16,0.12234114436523282,0.043554700854466694,0.8515926252443003
10,0.2,64,0.05692384861592122,0.035422579741057635,0.9307131435370729
10,0.5,1,0.7058247744509754,0.6022018247873614,0.6566055392037116
10,0.5,4,0.5924598944009647,0.33453671953538616,0.5657893923949465
10,0.5,16,0.18311648137744266,0.11745304731572553,0.8415326266266424
10,0.5,64,0.09120927531278422,0.02550000999878238,0.8854467389473507
11,0.05,1,0.14671071665640584,0.020559140294978597,0.8114325764002231
11,0.05,4,0.03166201567419653,0.02234241931980794,0.9736878889923518
11,0.05,16,0.013574020045648373,0.006908434494602335,0.9878904626082285
11,0.05,64,0.01096586035874539,0.006652622286424431,0.9881206320018125
11,0.2,1,0.24124508865374128,0.13837443773794414,0.9690666475384125
11,0.2,4,0.2150569757143561,0.06376327722507272,0.7704034237228264
11,0.2,16,0.09617567393931764,0.05593674451929363,0.9348939475911268
11,0.2,64,0.03635729844804432,0.018409527857864906,0.957244490851133
11,0.5,1,0.5373240943440216,0.36957921825777434,0.8352848781131186
11,0.5,4,0.4674232361178343,0.32946908066993846,0.8899419367738839
11,0.5,16,0.23691868476141945,0.10277989411474775,0.7963466503666484
11,0.5,64,0.11777259912840823,0.05400642615693132,0.9230401371812118
12,0.05,1,0.08245364916092918,0.05930617924502657,0.9396797590338968
12,0.05,4,0.031169796453948174,0.02100657422576013,0.9630717020666824
12,0.05,16,0.01509093748596786,0.010841706125900382,0.9875201271369995
12,0.05,64,0.014566955293518608,0.007932795755413212,0.9852392130420146
12,0.2,1,0.24617408293914916,0.14440436982415505,0.8820519427485793
12,0.2,4,0.13032855472091473,0.024665213221565365,0.883350077300393
12,0.2,16,0.08796936002114131,0.06172014835899874,0.9303601022290151
12,0.2,64,0.051146801807350095,0.04471743180648108,0.9708022199912933
12,0.5,1,0.7177584815501661,0.6721159605564767,0.7802768286356807
12,0.5,4,0.4975935047099027,0.19054781470751714,0.5730186541418292
12,0.5,16,0.0920580255445239,0.024068007811074092,0.982059209424272
12,0.5,64,0.1031666574365405,0.03576740259243665,1.0299082921422023
13,0.05,1,0.084981260419121,0.013703675150227877,0.9183220392558746
13,0.05,4,0.043194312620845,0.01641112137593435,0.9489762947727569
13,0.05,16,0.023520403519794668,0.0024342173703056835,0.9732282144570461
13,0.05,64,0.011466701162622595,0.005273914649298573,0.9960734771170254
13,0.2,1,0.39106209659778973,0.2725858880364766,0.7206714688247557
13,0.2,4,0.18334292711338512,0.0727548681560944,0.8009915936800814
13,0.2,16,0.06728040987999993,0.028649817437298778,0.9141923179893832
13,0.2,64,0.03982933771977153,0.012476786748850423,0.9519791501114209
13,0.5,1,0.3456249146826959,0.18528468992507596,0.7280548014400654
13,0.5,4,0.4536246051696531,0.2726109924835008,0.6398503435612767
13,0.5,16,0.21100546182537464,0.04319865056385918,0.7610482568600628
13,0.5,64,0.0853824806504859,0.0700006969021869,0.946144680150997
14,0.05,1,0.04848118054461707,0.021055967962058077,0.9593952048194452
14,0.05,4,0.03743780842724858,0.021728824077664563,0.9810039075690037
14,0.05,16,0.013620135930151251,0.00599581487956142,0.9851274129423578
14,0.05,64,0.007308176297126465,0.003214477384108716,0.9930808922871646
14,0.2,1,0.5008113198753084,0.4431929321545676,0.817139990435084
14,0.2,4,0.20327055428094268,0.19773411863939166,0.9686582197961507
14,0.2,16,0.07580852997254894,0.05182033353452024,0.9407419947909221
14,0.2,64,0.03262691688991952,0.013970175999773862,0.9674302407683165
14,0.5,1,0.6157052204291009,0.6085758861879925,1.0104212845302478
14,0.5,4,0.45031503219309876,0.39092061034421366,0.829581685031818
14,0.5,16,0.1996876594714383,0.12282056131955531,0.8593409363280015
14,0.5,64,0.13474680564505037,0.062398088579506975,0.8403798809797586
15,0.05,1,0.12700818593633137,0.0742002072400072,0.8872024209964048
15,0.05,4,0.03359073847999557,0.010346543956581815,0.9491539029814953
15,0.05,16,0.02363725538703779,0.002889227326650638,0.9658957979189736
15,0.05,64,0.009865739706314545,0.005809500214736369,0.9888957286682019
15,0.2,1,0.2000314859132009,0.06150629759714112,0.8884116780873581
15,0.2,4,0.2202209708973858,0.1837379978597204,0.8748970035720707
15,0.2,16,0.08337200888734037,0.04835230317741557,0.905784410814652
15,0.2,64,0.03479033295356009,0.017141178270798405,0.9687500583120423
15,0.5,1,0.5170004150586289,0.4288049685454971,0.8472063595253159
15,0.5,4,0.26086390330485726,0.17748543572486045,0.9626683079288382
15,0.5,16,0.16506490681167377,0.14281219440611842,0.9005726410124073
15,0.5,64,0.1248279144895264,0.10419181021500776,0.9129044953668222
16,0.05,1,0.12142958052580759,0.0941242042791556,0.8885134371375158
16,0.05,4,0.046200620052965886,0.029348643048333074,0.9481010920566134
16,0.05,16,0.012054494950182626,0.004788463268900268,0.981330792184666
16,0.05,64,0.016114808490776816,0.004656123319915292,0.9751198401398687
16,0.2,1,0.21069244826804553,0.057614625990170774,0.8129591143288417
16,0.2,4,0.1668640543940921,0.03500047046571251,0.7929114293397801
16,0.2,16,0.0949637845618287,0.02788078526400373,0.8722346602932739
16,0.2,64,0.030880105422755617,0.017894502303246552,0.9688840657244692
16,0.5,1,11.037668284820702,0.5423732798158675,0.05006916355352994
16,0.5,4,0.6659692194489577,0.45850755054921766,0.6303338423847822
16,0.5,16,0.185002878469432,0.09393263715597726,0.8087473434862074
16,0.5,64,0.08130846471742362,0.028354835429281883,0.8983748757908787
17,0.05,1,0.0775992044041808,0.049492305553930964,0.9175181280724388
17,0.05,4,0.04765337396572003,0.038574404999363744,0.9617802972293246
17,0.05,16,0.024376771604724717,0.015398386064846106,0.9727791053368184
17,0.05,64,0.01433029847531044,0.007807890508590855,0.9881733167946504
17,0.2,1,0.25804127272977867,0.12230477547194953,0.9152922803620724
17,0.2,4,0.18339559445438128,0.08955898741897841,1.0762689425361258
17,0.2,16,0.06000411369178178,0.03742451260226531,0.9894774734126272
17,0.2,64,0.04073117061103699,0.02224353391189304,0.9881054534960639
17,0.5,1,0.48184032868787185,0.22850737500511406,0.7057800147087901
17,0.5,4,0.30798324399407073,0.1841742889477586,0.7460122489243045
17,0.5,16,0.21224791279062927,0.14070917804153812,0.9391152590115883
17,0.5,64,0.12416839683657319,0.07648877392105907,0.9476626962107583
18,0.05,1,0.04330095877909923,0.016392314846960982,0.9633517987458453
18,0.05,4,0.03564181053297792,0.01960449265662025,0.9520469643759227
18,0.05,16,0.015955507321933186,0.00739418155716233,0.983557103627538
18,0.05,64,0.009785951021367426,0.006417636260189725,0.9936246114105263
18,0.2,1,0.25560941887463046,0.14445801172203687,0.7743346326245183
18,0.2,4,0.11755401026978037,0.08530890355534447,0.9507836047003053
18,0.2,16,0.03998321113346588,0.02451631804180067,1.0104454952844137
18,0.2,64,0.028848022215364817,0.008963564042347187,0.9704933048631933
18,0.5,1,0.8178440932846516,0.37401632561986364,0.49473244726578736
18,0.5,4,0.3255712322537131,0.13927283349343678,0.710885283659411
18,0.5,16,0.14864897059650176,0.08990133933555026,0.894129418812945
18,0.5,64,0.09832786654933018,0.06571682981155366,1.0000801851481342
19,0.05,1,0.08861413673379952,0.01557694319142584,0.8844565891128624
19,0.05,4,0.03804023131740593,0.009358240515130956,0.9611662960953021
19,0.05,16,0.022799127422652905,0.015224754860746516,0.9897598404936668
19,0.05,64,0.011859139236655172,0.004624052936091545,0.9988834075594387
19,0.2,1,0.17274853627868464,0.11061375461648411,0.8953822588827373
19,0.2,4,0.11245987803963044,0.014254055086180618,0.8943988366098731
19,0.2,16,0.06403775237574956,0.02695630914511199,0.9407253064823965
19,0.2,64,0.038171394482007494,0.024354451536693023,0.9580068259375749
19,0.5,1,0.7247145577172983,0.6323218944095059,0.6660771042147907
19,0.5,4,0.5263169882873001,0.37239060772743765,0.6551447803375016
19,0.5,16,0.2098708077753213,0.08057520222815144,0.7532518743704054
19,0.5,64,0.08142255998956394,0.026810928741871336,0.8922160849860641
20,0.05,1,0.08452294297080623,0.042070002243234914,0.9976378235857658
20,0.05,4,0.05002775950722437,0.03613574859656503,1.0121482331497211
20,0.05,16,0.024391418863359802,0.016482243172791733,0.9923044338364663
20,0.05,64,0.017889724522073172,0.009724848512831393,0.9867207160099928
20,0.2,1,1.1284912934114986,0.12873137009738772,0.3413582950646623
20,0.2,4,0.2054841988203065,0.13879283787348445,0.8271292654815587
20,0.2,16,0.07269247041662279,0.011842177100935129,0.935713103664369
20,0.2,64,0.042392025246971984,0.020036832868765335,1.0007325337640234
20,0.5,1,1.4629661792412236,0.5994988796702402,0.3241046141465765
20,0.5,4,0.9225642776790548,0.4860333579922385,0.4906201284873176
20,0.5,16,0.23693535202799554,0.13355347906344428,0.8213529992078954
20,0.5,64,0.0968159725192146,0.04060733075759783,0.9425852447552843
21,0.05,1,0.09125441333755652,0.04080257195593603,0.9567210522800408
21,0.05,4,0.03130560753444876,0.01359770581007469,0.9746030130266006
21,0.05,16,0.022524628768323687,0.009430672447082428,0.9834436425444726
21,0.05,64,0.015338532524937045,0.009841989502418089,0.9812714997393508
21,0.2,1,0.7889990736064868,0.2458178643950174,0.44766480978043305
21,0.2,4,0.14945449668473879,0.06643140636944606,0.821121926724805
21,0.2,16,0.06768068969978194,0.04150717206614751,0.9179621939772014
21,0.2,64,0.032694475096318294,0.017935815034521792,0.9639823366521353
21,0.5,1,0.569965736405174,0.4851488908224324,0.7597481889492649
21,0.5,4,0.36063335095244897,0.23210963397077825,0.6972277197973634
21,0.5,16,0.22544062997816033,0.061881952646385956,0.7597885846425264
21,0.5,64,0.13083879785004018,0.09940011125229198,0.9002683400661541
22,0.05,1,0.09371270470511943,0.027054392295631006,0.8923420687018746
22,0.05,4,0.0416773300498533,0.012586188987418182,0.94532117775664
22,0.05,16,0.012489241737556365,0.010378808756108792,0.9884025143925027
22,0.05,64,0.0070968647757318525,0.004946112769788563,0.9971161414564574
22,0.2,1,0.3245358539025022,0.16497715858454784,0.696052163404411
22,0.2,4,0.23012160063396989,0.04088404444529393,0.7586093663372498
22,0.2,16,0.0852107144614289,0.05895957957197979,0.9155561097051288
22,0.2,64,0.05633119786298754,0.02273467304889298,0.920580992652055
22,0.5,1,3.2945735269505954,1.0426424690783673,0.17586326727380708
22,0.5,4,0.7088864503533454,0.43182620079067013,0.5305318272594922
22,0.5,16,0.17156381206404384,0.10537273938656659,0.912721088990183
22,0.5,64,0.09063828342773542,0.036652256824235584,0.9059600835296321
23,0.05,1,0.0753760161468816,0.030882966856739465,0.9385050786207068
23,0.05,4,0.03634823201992467,0.022538484312930353,0.991680268568557
23,0.05,16,0.02196591795680644,0.017537654840467223,0.9826720810327939
23,0.05,64,0.009874919834545947,0.00938960100379034,0.997520740079917
23,0.2,1,0.4012212309048849,0.09157194775071956,0.6439332979752586
23,0.2,4,0.15153874292119426,0.05664902569107376,0.9248816348769272
23,0.2,16,0.1137051710066147,0.045458343416371956,0.8838422412126505
23,0.2,64,0.03774208994946803,0.015506297286297046,0.9953127784758631
23,0.5,1,0.9190208562025876,0.4634741181424482,0.4692997673326003
23,0.5,4,0.29607734750948744,0.06281320131373734,0.950569244866002
23,0.5,16,0.17530545487803093,0.07996640574615295,0.9627805672924449
23,0.5,64,0.06424862253580678,0.03590379050782528,0.992279877880836
24,0.05,1,0.04291501488517268,0.03293105155923638,0.9712768205711638
24,0.05,4,0.028571353750184745,0.017373661921792075,0.9702995962641565
24,0.05,16,0.02266571110233516,0.012215058257345465,0.9833826294900351
24,0.05,64,0.008003908931992666,0.0022917432420966593,0.9984385599407947
24,0.2,1,0.3242883409521817,0.1776936154243045,0.7180069456355541
24,0.2,4,0.17956925659796813,0.10825387781058343,0.854594092076092
24,0.2,16,0.07246668363793439,0.05048455123068624,0.9435609696097229
24,0.2,64,0.056223977364461115,0.02048680098013,0.9332031374424472
24,0.5,1,0.5754920481175094,0.5605050288513755,1.1345876841993565
24,0.5,4,0.3051056187628603,0.2694598018847333,0.9383050610649625
24,0.5,16,0.20791921837100505,0.1328043413316937,0.8322358964703334
24,0.5,64,0.11535173377535721,0.05531981591435689,0.9169824701632426
25,0.05,1,0.115170504354956,0.07447942371046545,0.8829468768188631
25,0.05,4,0.05224461907864518,0.026029322068367826,0.956249545512939
25,0.05,16,0.024996842834181923,0.01808871157031638,0.9850091136449559
25,0.05,64,0.005569704819420617,0.0028583405128292157,0.9940334020703275
25,0.2,1,0.50446569369407,0.16593528139526675,0.5487475986162695
25,0.2,4,0.12444818245145517,0.10134836053561692,0.9106186250587057
25,0.2,16,0.10094803365783489,0.05702418190496956,0.8873060103556344
25,0.2,64,0.03208225413603884,0.017121801128607447,0.9686114069109321
25,0.5,1,1.009411978947189,0.3804293369409179,0.4066649327974298
25,0.5,4,0.37009116381876894,0.23041023201051847,0.7650178383005616
25,0.5,16,0.14273290347074222,0.055475678143688326,0.8705020068444095
25,0.5,64,0.08539614533954595,0.04223204952061534,0.8913580577549783
26,0.05,1,0.08143779246721976,0.041360370343855014,0.9768063071198066
26,0.05,4,0.05660870575747596,0.03385264911377621,0.9549195895127653
26,0.05,16,0.0231104397031313,0.01655604529824502,1.0013033510842468
26,0.05,64,0.013207788536384662,0.01125073696443797,0.992083802798068
26,0.2,1,0.433456021915441,0.29924622279705176,0.6727601123441805
26,0.2,4,0.216364013661431,0.06352458617178289,0.7534045522679557
26,0.2,16,0.08398203892029793,0.05085913377285712,0.9283366019447588
26,0.2,64,0.03099860317128099,0.0038273329666301003,0.9757310755301905
26,0.5,1,0.6963514133354602,0.4479045327050467,0.5752451673536565
26,0.5,4,0.37404317377960733,0.1825410775906795,0.8035904263494164
26,0.5,16,0.23441972921950208,0.13167787202968656,0.8152637398142889
26,0.5,64,0.09132311105880825,0.02562415308505197,0.9385151720395561
27,0.05,1,0.08516070375877655,0.06439493359669039,0.9528544632466842
27,0.05,4,0.04521640632803412,0.04245860213398065,0.9801951177312489
27,0.05,16,0.021415119432740173,0.013719725828534812,0.9836565844276767
27,0.05,64,0.009534886931513057,0.004509119979223416,0.9936412698020544
27,0.2,1,0.6208562951551204,0.23748981715053494,0.5296888053052441
27,0.2,4,0.3973806477162172,0.1548676384915232,0.620430590932376
27,0.2,16,0.11033683115990507,0.0431172921728195,0.8611046447489895
27,0.2,64,0.04036702572995657,0.01730487230393743,0.9434920370276191
27,0.5,1,0.8663276467094524,0.4143564694474191,0.4841979361103846
27,0.5,4,0.34241898513306024,0.17287856102038246,0.7415542640918729
27,0.5,16,0.22345073847266353,0.1599045575378151,0.8091195727762364
27,0.5,64,0.1431544130923817,0.07078656066458436,0.8664822729368477
28,0.05,1,0.04541967957200541,0.0299980915105159,0.9514723879477505
28,0.05,4,0.04419123478691419,0.017286673132040672,0.9620651036910319
28,0.05,16,0.01726218760654388,0.006522576977269555,0.989286522260339
28,0.05,64,0.011296406002476906,0.005635902131689665,1.0014724904757648
28,0.2,1,0.2353317766038075,0.12130328975513144,0.869246928200319
28,0.2,4,0.1664816352801443,0.13684418110845953,0.9496985886962206
28,0.2,16,0.06254025165621968,0.05665835592544757,0.9639160775507287
28,0.2,64,0.036828463062885786,0.018971613164174155,0.9557510642065705
28,0.5,1,0.6285557240972067,0.5162981695239949,0.7267282201294115
28,0.5,4,0.4529957869362148,0.3647512960025194,0.6914686875527786
28,0.5,16,0.13689187944343514,0.05930468100685417,0.8495956013896271
28,0.5,64,0.11978842452627199,0.05738056834600168,0.9558254215416614
29,0.05,1,0.07725353751494053,0.05347264559752064,0.9352176446961459
29,0.05,4,0.03182654045955776,0.02829778777470822,1.0011099580283462
29,0.05,16,0.017963547485052803,0.011834274029868828,0.9954560329602717
29,0.05,64,0.008461630544131918,0.006641806405978211,0.9975909453190849
29,0.2,1,0.3494115127581026,0.29184243448240793,0.837526834985154
29,0.2,4,0.23636172988522394,0.12444375748838443,0.7642610572496449
29,0.2,16,0.10655624940860861,0.048529292895102216,0.8669125975312794
29,0.2,64,0.040430246222885026,0.028355177407541204,0.9624899988508901
29,0.5,1,0.6510874145109563,0.5752725396211978,0.8221758463166744
29,0.5,4,0.2524544440994649,0.16280844540021705,0.832929052336531
29,0.5,16,0.1930644345049866,0.12231136824173176,0.8614738876016411
29,0.5,64,0.10059669397160666,0.04259108089374679,0.889451437412815
30,0.05,1,0.09228478765277058,0.07338893214410118,0.927436477015815
30,0.05,4,0.0391254627844374,0.026439623083188948,0.9729620489025848
30,0.05,16,0.027180346225776208,0.02127810206149506,0.9782852652788924
30,0.05,64,0.01409803849324435,0.011889882148489024,0.992951061362825
30,0.2,1,0.35355987247558596,0.11112275826860617,0.6561117404491459
30,0.2,4,0.12336293294647517,0.05544399062405166,0.8725855965358652
30,0.2,16,0.07376914929693791,0.034840954347781825,0.9605335265556458
30,0.2,64,0.04012607267305757,0.03271997210000449,0.9787532120337095
30,0.5,1,0.6657645748141489,0.5539703683795981,0.7827346977172738
30,0.5,4,0.3616534493768822,0.1976553107394544,0.6889355300978
30,0.5,16,0.1566164517741642,0.06171138196122064,0.8240687397773244
30,0.5,64,0.10366932878248529,0.09467535260440525,0.9818496704396736
31,0.05,1,0.08259133128923257,0.020946392519045745,0.9005004396739856
31,0.05,4,0.039560646676704586,0.024666757303745557,0.972804445851926
31,0.05,16,0.02453691341033806,0.007277638902281856,0.9704567302020732
31,0.05,64,0.00840189358777404,0.0017211648192079997,0.9908372164282381
31,0.2,1,0.4343285240625579,0.13891349805796163,0.6058120902202093
31,0.2,4,0.1154580421118582,0.09363294937593,0.93589515284649
31,0.2,16,0.0693789353694063,0.05099569677386877,0.9410246686622183
31,0.2,64,0.03558554245572136,0.0146763452381417,0.9671251112092603
31,0.5,1,0.38323015622699713,0.18159799457314155,0.8640538059400557
31,0.5,4,0.2748507677782823,0.18569471416423883,0.8692464823397341
31,0.5,16,0.1972594593172294,0.11308416891017543,0.8493533680178474
31,0.5,64,0.09632479036631547,0.0462141142609521,0.8748944332660197
32,0.05,1,0.09355108256697048,0.05119859617346797,0.9276427481992094
32,0.05,4,0.04712060017070026,0.036154373364567914,0.9639621721083719
32,0.05,16,0.02210732969853025,0.011527803412829721,0.9792194410316231
32,0.05,64,0.008432155039125389,0.004732628980105865,0.9938510592049863
32,0.2,1,0.3479698034580071,0.18018809863254423,0.6858471173893546
32,0.2,4,0.11766079915635962,0.08640951287898115,0.9250802046226636
32,0.2,16,0.08730178034756048,0.04359426543831815,0.8970161347015906
32,0.2,64,0.047964229180780804,0.02389263237903083,0.9398597313282289
32,0.5,1,4.506462555716438,1.162892148504521,0.1421318687485909
32,0.5,4,0.42867392453958025,0.3140789817899094,0.7000074347703433
32,0.5,16,0.2477398641173205,0.17336368765185092,0.7971720187495177
32,0.5,64,0.14528755446906233,0.033514661883724296,0.8261894976780301
33,0.05,1,0.07378280666927818,0.03152503297252912,0.9638758746305531
33,0.05,4,0.05148634919894896,0.02405323709229355,0.9572316869518607
33,0.05,16,0.017142549331265754,0.007124412364770975,0.9926682153784753
33,0.05,64,0.009974350549655227,0.0041440951374171935,0.9864768287966905
33,0.2,1,0.5769633560836468,0.25654390999176624,0.5417982904826971
33,0.2,4,0.13884131716183506,0.0692312460847518,0.9883805603907804
33,0.2,16,0.09289688684760647,0.011225769908898781,0.8992298741927648
33,0.2,64,0.033307313263397094,0.026069118064457355,0.9680128539260724
33,0.5,1,0.5089096198194236,0.4738553010448442,1.2349230920841905
33,0.5,4,0.4065865177634444,0.39576208120949213,0.930810092975199
33,0.5,16,0.23727740117284654,0.21341648929048876,0.9583996119539484
33,0.5,64,0.060497894718048874,0.019151985120659163,0.9633522311039106
34,0.05,1,0.08653343000741284,0.052782468049310916,0.9057421890996228
34,0.05,4,0.040567408234513824,0.010236121821896264,0.9483600068179026
34,0.05,16,0.01629473693313322,0.007934756984084992,0.9866207687264567
34,0.05,64,0.011469691472064523,0.004572482105241921,0.9859969401556807
34,0.2,1,0.31978393479837075,0.2275839090553898,0.7700452101314333
34,0.2,4,0.12522239190789478,0.07444693374768241,0.8538921674340259
34,0.2,16,0.047335630176172365,0.03407992784001835,0.9758055542358071
34,0.2,64,0.035707823931479823,0.018605783751529076,0.9593326703307454
34,0.5,1,1.4540546747779242,0.31648756509510495,0.29508898533559486
34,0.5,4,0.2494035439461326,0.0839621765775661,0.8017714324436379
34,0.5,16,0.2640679367662561,0.1574171340060111,0.7719126156814287
34,0.5,64,0.13290604482827495,0.06263505862059784,0.8486262233753776
35,0.05,1,0.10555581751674842,0.03432716689116527,0.8904018902231764
35,0.05,4,0.049872135794140036,0.022894300740723413,0.9377232465258751
35,0.05,16,0.017110443335405866,0.013172170085069088,0.9866269746283007
35,0.05,64,0.00758773997117992,0.0037039350029128377,0.9949256460852112
35,0.2,1,0.6774484150364292,0.18354691322595607,0.49865549727299713
35,0.2,4,0.09275489526242439,0.04702224317962453,0.9012523441169139
35,0.2,16,0.09236205384288461,0.03577634036352086,0.889777032069616
35,0.2,64,0.02811008111861156,0.010271891319572419,0.9759731664128759
35,0.5,1,0.6309842069974734,0.31349919190527786,0.6229933910788722
35,0.5,4,0.685835261666695,0.39801862186225345,0.539605565150726
35,0.5,16,0.12372266291116567,0.09391583669615576,0.9179464316666364
35,0.5,64,0.03101419579330779,0.012218368117342004,0.9876034006369769
36,0.05,1,0.084862163680218,0.05697067863853955,0.9500341658368748
36,0.05,4,0.03402352577032481,0.021776839551587664,0.9614129302376541
36,0.05,16,0.020332972239322837,0.014315917430438403,0.9860553991411145
36,0.05,64,0.007927901112492221,0.005364589529998773,0.9908550612105179
36,0.2,1,0.3177049391530999,0.20994302963075953,0.7466254591698646
36,0.2,4,0.14674946381614537,0.13138370229172647,0.9203721306894755
36,0.2,16,0.11324203871892713,0.06060512229678989,0.87606510000603
36,0.2,64,0.025607647012058785,0.016072702024692766,0.9920024790801237
36,0.5,1,1.3512660535534498,0.41819612622610586,0.32944835582243354
36,0.5,4,0.3444608370305871,0.10705257764071555,0.7287885007135554
36,0.5,16,0.09895595396097515,0.05757874191797377,0.9341372645665158
36,0.5,64,0.14021969797603406,0.053414655893354535,0.8963081982189683
37,0.05,1,0.06406286369637268,0.03518871421774621,0.9624344751634126
37,0.05,4,0.03179849609514678,0.016424307466683045,0.985363769770263
37,0.05,16,0.019639889161947904,0.01224074754451437,0.9810784408010859
37,0.05,64,0.008396715625299023,0.006621484918792393,0.9961761143893187
37,0.2,1,0.20816946670392486,0.10203685932910374,1.0684027959131037
37,0.2,4,0.14827200742493324,0.07798630419895027,0.8900807249311194
37,0.2,16,0.08545164541941223,0.034658672292281534,0.9067039971389254
37,0.2,64,0.03393702544024034,0.01897926773823431,0.9883700525524507
37,0.5,1,2.0009641597866925,0.237729281213235,0.22941010562236777
37,0.5,4,0.28500131523556294,0.11494622761050162,0.7195851931753187
37,0.5,16,0.19764728762652103,0.12904762211784776,0.8358600273008272
37,0.5,64,0.07682942293131184,0.04105660631196447,0.9277935597578525
38,0.05,1,0.07128689704822504,0.03223828193802349,0.9803978745726877
38,0.05,4,0.028786912097898885,0.01672612104494939,0.9763883835949567
38,0.05,16,0.018981834854704498,0.008280914485376862,0.9781709665569115
38,0.05,64,0.012007098681931007,0.00299200959044484,0.9825986579516759
38,0.2,1,0.3959013326799003,0.16465849998488327,0.6423608230444906
38,0.2,4,0.13122233984921428,0.05362617777845317,0.8682943950841872
38,0.2,16,0.08706672692591845,0.053187073514390525,0.9194832418729862
38,0.2,64,0.03779300391094744,0.02181432377293038,0.9525483025815081
38,0.5,1,0.6645075566150852,0.4899587099320436,0.6716804682110623
38,0.5,4,0.4082913044896443,0.18800855760267307,0.6267823822368154
38,0.5,16,0.19646192965914752,0.16173124978999026,0.8538105052263227
38,0.5,64,0.11287670751941462,0.09298877886197791,0.9276182476703577
39,0.05,1,0.08034177877879474,0.0568586389172978,0.9415316220510233
39,0.05,4,0.06433909518616157,0.03548211000474531,0.9400150962849744
39,0.05,16,0.03246258636412854,0.006600133704710846,0.9567421527518953
39,0.05,64,0.00870998618081871,0.00593059417820499,0.9924199803883714
39,0.2,1,0.250869290743244,0.165627855990297,0.8798824888791827
39,0.2,4,0.1508267842011251,0.061887329520346805,0.9431726311663392
39,0.2,16,0.09483572658733909,0.07105476965091158,0.9734837562385341
39,0.2,64,0.0411695788446947,0.028759021365902467,0.9806933096939844
39,0.5,1,0.7252464461279817,0.39766174685844957,0.5527050691972395
39,0.5,4,0.5029385223994693,0.2329993277507945,0.5922594185677301
39,0.5,16,0.25887912419084286,0.19940776125943613,0.8002844761353887
39,0.5,64,0.0969659786901424,0.07733652000213448,0.9250044005359638
40,0.05,1,0.10897010012516674,0.0623092978457927,0.8945421285861036
40,0.05,4,0.04663560068157926,0.01971208901540471,0.9630885441774024
40,0.05,16,0.016924613647256493,0.005151797131879501,0.9838546630496384
40,0.05,64,0.009012039986922153,0.007590457505845235,0.9920603515288842
40,0.2,1,0.35681954109829406,0.24109905954341693,0.8081087396281325
40,0.2,4,0.1665340495991548,0.10831315951396993,0.9021025211372214
40,0.2,16,0.04094688553661294,0.01750185573717912,0.9896276437142578
40,0.2,64,0.030086786770525068,0.017074784946887713,0.9649823141976401
40,0.5,1,1.0961149211886894,0.6567217021239262,0.507522511115095
40,0.5,4,0.46914050083159686,0.2651959095941701,0.7005630061335102
40,0.5,16,0.19910855195426927,0.12260173239190945,0.8582582461674079
40,0.5,64,0.07384566156135981,0.023917997921103648,0.9014645295763327
41,0.05,1,0.07134758313170347,0.037317278562679045,0.9237355898580131
41,0.05,4,0.048475007975445766,0.03416658118207775,0.9584843628521388
41,0.05,16,0.024769632397805958,0.01488133742306428,0.9703801728223109
41,0.05,64,0.012985501799265121,0.011230996567590128,0.9950524036165639
41,0.2,1,0.2901875676403953,0.22041593036730878,0.9239028984996084
41,0.2,4,0.21641508851541216,0.19242849689260422,0.947785273474993
41,0.2,16,0.09605915290214732,0.06465561189559871,0.9746075316529815
41,0.2,64,0.06260563770491494,0.03702912504917768,0.9386967431799904
41,0.5,1,0.612799031308251,0.44046206274289434,0.7083556719705412
41,0.5,4,0.2870553661880261,0.19901249073430444,0.955278611863351
41,0.5,16,0.17972772031015163,0.035910006114560133,0.7711261883381603
41,0.5,64,0.08832289370364739,0.025903157525475905,0.8960972743626554
42,0.05,1,0.06940483528103547,0.029031870789677207,0.9152403801415407
42,0.05,4,0.033908910038887935,0.009605675364191442,0.9503374838347677
42,0.05,16,0.02669979489581409,0.014563875553712607,0.964603934429563
42,0.05,64,0.014276077024847489,0.013149655230485328,0.9932560592858228
42,0.2,1,0.4326198641644881,0.2638989980744533,0.652448584250331
42,0.2,4,0.15780783531191425,0.11018445514287828,0.8571087829970178
42,0.2,16,0.07375464801619562,0.06333990037967355,0.9439223190975381
42,0.2,64,0.03156276157479319,0.014394434951752582,0.9758944306701438
42,0.5,1,0.4063843312965588,0.3290132376742126,0.9501566820818802
42,0.5,4,0.3381477230501006,0.2723995628358833,0.9727212324170496
42,0.5,16,0.13641505351018013,0.10503223096001514,0.978600028472473
42,0.5,64,0.12784532446047098,0.06156837595944726,0.8528324374955796
43,0.05,1,0.0745653316045256,0.031238112942921142,0.918918461424745
43,0.05,4,0.04738401201320427,0.028847446665579837,0.9612956972133161
43,0.05,16,0.01815384645151567,0.008098260281907186,0.984037215905736
43,0.05,64,0.0100210732318224,0.005113183874259845,0.9960211626320659
43,0.2,1,0.41976971226543336,0.12638928849399902,0.6639198099222471
43,0.2,4,0.19209881679760837,0.10122870790115227,0.8399197012018988
43,0.2,16,0.0831044592508689,0.07125718230385532,0.9358379082894912
43,0.2,64,0.051515176442337045,0.04163220841917212,0.9545911685459604
43,0.5,1,1.7186685108980813,0.9602451934817762,0.38687638458578666
43,0.5,4,0.6573335610149004,0.1269680435467086,0.49198223458621265
43,0.5,16,0.26677639839682316,0.19309510928048004,0.8489273393738431
43,0.5,64,0.07494169561263034,0.0686328481897834,0.9820207512771979
44,0.05,1,0.0868060889310843,0.08307155339028571,0.9985286584834442
44,0.05,4,0.03765678048726999,0.03002953365013885,0.9858262294329843
44,0.05,16,0.020550353540879234,0.00936466251193906,0.9826218632261207
44,0.05,64,0.008466221858015028,0.007215029827241016,0.997788616936182
44,0.2,1,0.261802299925166,0.18782550843130813,0.8755312251772599
44,0.2,4,0.13584798074600019,0.06302035450955201,0.9473300272582053
44,0.2,16,0.04325477033214621,0.033648354822176804,0.9588051566962744
44,0.2,64,0.03973542388296634,0.03058659262559406,0.9634398741177265
44,0.5,1,0.37526239823051194,0.1517492286390152,0.9070329951931219
44,0.5,4,0.2676719269114114,0.11347478533540893,0.926968538174824
44,0.5,16,0.21504915984781026,0.04843043166591236,0.8075152569937125
44,0.5,64,0.12250986574111071,0.07241497201116408,0.9215332887433151
45,0.05,1,0.0927983619655733,0.040972688496357296,0.9438653389265758
45,0.05,4,0.04016293916212639,0.031440691153236826,0.9717468079904146
45,0.05,16,0.020263341875562994,0.017960331683594857,0.9944704830894363
45,0.05,64,0.011215261390986449,0.0042982939800567275,0.992721531145473
45,0.2,1,0.5627990636370456,0.1153790936789365,0.5334889052292197
45,0.2,4,0.22549032753198517,0.11755268736823662,0.7875535471131924
45,0.2,16,0.08162092491766369,0.038159267820052765,0.9013521737429223
45,0.2,64,0.04240378074228202,0.010689249178347892,0.9767508324315565
45,0.5,1,0.866369018331226,0.8433807751917044,0.8499301413157636
45,0.5,4,0.5732373506570385,0.4698505364807058,0.7455613433722631
45,0.5,16,0.23059115659776813,0.10566327244810945,0.7617792175842546
45,0.5,64,0.11537091539054886,0.061808966762934736,0.898095162066918
46,0.05,1,0.07990847855146864,0.043073720026994396,0.8986424006947928
46,0.05,4,0.04343924267067054,0.027501086635694838,0.9643844272575475
46,0.05,16,0.017454214550904158,0.003387915156603358,0.9779916600048777
46,0.05,64,0.010676817644910385,0.005735722011161979,0.9909370108247078
46,0.2,1,0.3648633809993422,0.16642427101227852,0.6845930629520233
46,0.2,4,0.11513914147469012,0.09133568647482768,0.9076657550296231
46,0.2,16,0.0733203474269081,0.02470509803082605,0.9115356880544243
46,0.2,64,0.04429072190120951,0.018055029527266463,0.945050646392034
46,0.5,1,0.41511141579177996,0.16927929234004666,0.8856612426749249
46,0.5,4,0.5116415463476373,0.17357370162682917,0.5778778918730987
46,0.5,16,0.21839959356576288,0.030168582060239358,0.848351658403961
46,0.5,64,0.10765078683584224,0.053132678037593924,0.9031103446140706
47,0.05,1,0.06323060095807634,0.05097853099630867,0.9510495230360613
47,0.05,4,0.0442782828842561,0.015168242606860607,0.9491396563064805
47,0.05,16,0.03756293399277503,0.014885474297091502,0.9662105828586887
47,0.05,64,0.01363356166408785,0.0068444368714992545,0.9847921316717011
47,0.2,1,0.4156968830411274,0.27403154046785255,0.6982873587113276
47,0.2,4,0.20405360949925425,0.19154602148798555,0.9200126534109043
47,0.2,16,0.1426160950538309,0.11780787965336302,0.886068491514932
47,0.2,64,0.049100198036232515,0.043759988772024944,0.9700738492108498
47,0.5,1,1.1765814905924645,0.30472754881700137,0.3507075869985591
47,0.5,4,0.2282098103427606,0.10952756683846557,0.9839129318936239
47,0.5,16,0.20176662536821854,0.16805444303098727,0.9085852997995676
47,0.5,64,0.07603301897629705,0.040996414359921754,0.9610099004514784
48,0.05,1,0.09425027520287514,0.070847029823394,0.9202740635231228
48,0.05,4,0.06041465473669836,0.0338640640024437,0.9387997596903477
48,0.05,16,0.026605149612558474,0.01182281468130211,0.9617241789215638
48,0.05,64,0.010123932671605355,0.003025553563542656,0.984480748876016
48,0.2,1,0.5822658752492794,0.2933152631668042,0.5518887556703501
48,0.2,4,0.1955779578921474,0.13127846465279505,0.8512600021601441
48,0.2,16,0.057824694991905734,0.02709065778988818,0.9357798983034887
48,0.2,64,0.04173039329000554,0.03636977123723303,0.9724113265268697
48,0.5,1,5.344675195068878,0.4137160731689647,0.09897245678575335
48,0.5,4,0.7508021773735989,0.33066747028395826,0.4993336364846931
48,0.5,16,0.5102463806729499,0.18297541223580138,0.5626221189284367
48,0.5,64,0.12366249355230953,0.06848722378123942,0.8606994081635676
49,0.05,1,0.05502122850823955,0.01636757610846891,0.962121807024941
49,0.05,4,0.030392139132267706,0.01890049222929163,0.9743924734904827
49,0.05,16,0.018634114102135665,0.007507475717256292,0.9768474699886269
49,0.05,64,0.01170850580502986,0.004021936612933358,0.9824326063079941
49,0.2,1,0.30829750930739175,0.23565962770291737,0.7808917622002431
49,0.2,4,0.20005867977761027,0.12675880225475716,0.8405276556588711
49,0.2,16,0.08553698435161648,0.0479184593670712,0.9948613505323238
49,0.2,64,0.021255919434991367,0.008154910099947848,0.9748583398264469
49,0.5,1,1.2910667088590437,0.6208808401844133,0.3697460624743813
49,0.5,4,0.6552949983233621,0.23887494857980363,0.5065609382149743
49,0.5,16,0.15921173499507982,0.11798690046465682,0.9208586583746907
49,0.5,64,0.08276206526472359,0.038906181075699195,0.929003600150979
50,0.05,1,0.06532648631719135,0.02987918710913884,0.9309239680288415
50,0.05,4,0.04124570139414519,0.035597613628424875,0.9828026963474334
50,0.05,16,0.030131369989057438,0.025264131908681493,0.9868197366513424
50,0.05,64,0.012953507282391965,0.008783988494129816,0.9885259917024621
50,0.2,1,0.2993804906312373,0.2053709174049265,0.9366342230639071
50,0.2,4,0.142872212587506,0.12166760153534362,0.9360425664264183
50,0.2,16,0.08390799762449368,0.056257100431997185,0.9209282885112708
50,0.2,64,0.036765246148195416,0.004780170410321234,0.9422273699826625
50,0.5,1,8.92771725766963,0.9214764666109673,0.06330693596829329
50,0.5,4,0.3601178522086716,0.19528523013183605,0.7435299020389421
50,0.5,16,0.5007926142805018,0.13290131131777833,0.5655899817890712
50,0.5,64,0.08322425842072265,0.03553350464976488,0.9111618411512556
51,0.05,1,0.12301620599444156,0.07250436334723002,0.8728961884976555
51,0.05,4,0.045862670228389545,0.024074638885929703,0.9728056087591135
51,0.05,16,0.022586637600927002,0.006663074406253881,0.9962468407664101
51,0.05,64,0.008269228319599958,0.00518033803884816,0.9952004092284168
51,0.2,1,0.6312889235171767,0.38771015951712445,0.5654469370865721
51,0.2,4,0.17180367878673816,0.11927311027079286,0.8430973982633193
51,0.2,16,0.09865879408369713,0.05105192945896965,0.8888913020903418
51,0.2,64,0.026811650432068384,0.010899495860023825,0.9645638068136185
51,0.5,1,1.8770389828834502,0.5723688137443871,0.2596994574454203
51,0.5,4,1.4088549418269345,0.18498605856287137,0.29757235428008594
51,0.5,16,0.28338482977258844,0.14311496076791125,0.7429179176584971
51,0.5,64,0.15782486350844036,0.0407663798587522,0.812062422614264
52,0.05,1,0.09510788168730658,0.07958966450646185,0.9614028079589901
52,0.05,4,0.03630389693276572,0.015468659435215545,0.961077583035525
52,0.05,16,0.01592915305046973,0.006664277044469648,0.9821191089775804
52,0.05,64,0.012309225287489347,0.009252166862087028,0.9900980172923212
52,0.2,1,0.6007413515837405,0.08717128451003978,0.501732846187061
52,0.2,4,0.11721511187363742,0.0832607913749055,0.9194370285090313
52,0.2,16,0.07290995001716259,0.0593601813913914,0.9508199020979377
52,0.2,64,0.026390035070953714,0.01430020465157612,0.972278865532804
52,0.5,1,1.035448829510435,0.6572613099081879,0.4535251082985535
52,0.5,4,0.5551003822991263,0.321719120488599,0.609243265483799
52,0.5,16,0.24907365252851915,0.09401641035498705,0.7458109379734905
52,0.5,64,0.1094956776529018,0.027250933022757107,0.862544325282745
53,0.05,1,0.08767182968327318,0.0693015130340532,0.9617687225906719
53,0.05,4,0.043732016337211424,0.02217996297627244,0.953763526324209
53,0.05,16,0.023679543827416796,0.009735881473524718,0.9714369484200324
53,0.05,64,0.011486599027164549,0.0046351920222790595,0.9874318102308
53,0.2,1,0.272474690986005,0.20826912346567514,0.8018639291329486
53,0.2,4,0.20128623420202685,0.06804470690679854,0.7847909346984625
53,0.2,16,0.10506228404773418,0.02524060146070694,0.8735640695363136
53,0.2,64,0.03984886648362338,0.022644661715030354,0.9767051375778583
53,0.5,1,0.6281578856946319,0.3355934758493422,0.5818337889284838
53,0.5,4,0.44103201027047956,0.19533406485400603,0.6248072728191167
53,0.5,16,0.1749331008603321,0.10501428993276131,0.810621590121443
53,0.5,64,0.09343874770228677,0.07246676825585993,0.9673051206386071
54,0.05,1,0.05011068932852178,0.03460978980658894,0.9928438128549723
54,0.05,4,0.0233385701961885,0.01453743089212056,0.9840974258972558
54,0.05,16,0.014813322676377359,0.012768528562118867,0.9943026979516275
54,0.05,64,0.007353381124726042,0.0058161514434279605,0.9968506828786597
54,0.2,1,0.23165081818648559,0.11233818857909668,0.9044756565121825
54,0.2,4,0.14091026411487467,0.09808195367980359,0.8786333205209104
54,0.2,16,0.08140095128295492,0.054819389121375725,0.9303243438682938
54,0.2,64,0.07441696803315163,0.03769265793570964,0.9053108938736558
54,0.5,1,0.9685773878522795,0.6094997454603913,0.44727124707876154
54,0.5,4,0.9334029558371192,0.17271157370495974,0.3919848228344518
54,0.5,16,0.3097117664290738,0.08201848918552035,0.6745945442089981
54,0.5,64,0.07078414306998351,0.06087427703600167,0.9586782775895456
55,0.05,1,0.08743459553141318,0.05581710900031393,0.9699102293799996
55,0.05,4,0.04671114896805491,0.02073364742757266,0.9891205518481256
55,0.05,16,0.01766184031344167,0.01017820728468547,0.983553878438311
55,0.05,64,0.011147506260901252,0.008066206492808748,0.9927602445729179
55,0.2,1,0.5834581247473909,0.328866572555635,0.6015542786390187
55,0.2,4,0.18319179438549496,0.12280663641110474,0.8479553002922201
55,0.2,16,0.07765773201691552,0.06149927441646058,0.9603752153105533
55,0.2,64,0.023134693158408652,0.008250369685473978,0.9705436824526977
55,0.5,1,0.39011836574641556,0.07159349204772075,1.033152411986119
55,0.5,4,0.3406450885206125,0.07204685702052241,1.0296175256956703
55,0.5,16,0.21638954130415208,0.08363781148291337,1.0541065619035725
55,0.5,64,0.1252734154194983,0.08291764472048557,0.9787954387440304
56,0.05,1,0.09424452617779097,0.06927566199462952,0.967509366755312
56,0.05,4,0.03406234074105712,0.027439949080838837,0.9851966679995177
56,0.05,16,0.02153379924350423,0.015444839009576314,0.9779283151539594
56,0.05,64,0.016574784767023114,0.009874677020376322,0.9808279921161812
56,0.2,1,0.26897156578582226,0.20078725469039857,0.8444673476903704
56,0.2,4,0.12657985847955103,0.07129954045074136,0.8640934440129904
56,0.2,16,0.08264322505615722,0.06095590666199345,0.9363819717751019
56,0.2,64,0.03462547458107672,0.026326711489466744,0.9670755899622112
56,0.5,1,0.43385250102156614,0.29284463598462396,0.9939005169146293
56,0.5,4,0.3286107365805802,0.16878001995657685,0.7288182749603238
56,0.5,16,0.19933574905214896,0.12847830196174378,0.8148357592538016
56,0.5,64,0.08744642252004987,0.06454479397392388,0.9158691275135857
57,0.05,1,0.08681768401056932,0.023492644990774927,1.0327964256730209
57,0.05,4,0.027739282068330946,0.013413426394661986,0.9649068179020539
57,0.05,16,0.022036776425864366,0.01707527553597693,0.9776742015941028
57,0.05,64,0.007878631343903217,0.005894812971891345,0.9923301055890282
57,0.2,1,0.2976231856019899,0.08305708339195736,0.6925092395440078
57,0.2,4,0.13304362974811274,0.05941227686397591,0.8640223440742159
57,0.2,16,0.09354564913279977,0.029925260747161484,0.8695595262373492
57,0.2,64,0.03432402327772925,0.017763929748961453,0.9712650668171938
57,0.5,1,2.138036121136666,0.6598805177158221,0.23809251718342342
57,0.5,4,0.338558950331236,0.2715620493501569,0.9436531733375385
57,0.5,16,0.16464353863696105,0.032010961222666556,0.8853186987091509
57,0.5,64,0.11153988382438246,0.02476475809133331,0.8936676979632379
58,0.05,1,0.07144337156679063,0.02648664645128891,0.9163157146364729
58,0.05,4,0.04842281029032426,0.022957900660619816,0.9630840935565271
58,0.05,16,0.027484214230910547,0.017493866808134483,0.9909652322304551
58,0.05,64,0.007268282952852229,0.005548299094852159,0.9946157504723129
58,0.2,1,0.5803565060942191,0.1372351769809672,0.5346940556940202
58,0.2,4,0.16408173284493932,0.08891494292518101,0.8203429703686728
58,0.2,16,0.09277092971739877,0.06894442695275796,0.9088632400119266
58,0.2,64,0.03644767621997263,0.013763234779588952,0.958651444058319
58,0.5,1,0.42168636264711007,0.26094341644665475,0.7446112068767311
58,0.5,4,0.22492797552874355,0.09050476595341882,0.918326969494284
58,0.5,16,0.164380187554329,0.11817785789209885,0.8716096795141185
58,0.5,64,0.07162944014264466,0.033397263934155715,0.9426165150646543
59,0.05,1,0.05234537545270104,0.02202692293151152,0.9646356675301959
59,0.05,4,0.06641227777295015,0.026481569643102325,0.9385297355991447
59,0.05,16,0.021761782168113936,0.009738470258799693,0.9848986582246859
59,0.05,64,0.007030293901349371,0.004949532421630828,0.9949971330270906
59,0.2,1,0.44398077956740567,0.24225012737535231,0.6143774274239868
59,0.2,4,0.28018481333146544,0.11284521350983116,0.7104514707187999
59,0.2,16,0.11796008032510583,0.03804170046379368,0.8524670289831212
59,0.2,64,0.046620741191370045,0.02327886365971619,0.9668116678380052
59,0.5,1,7.143673808411782,0.5161210128147474,0.07581231099938444
59,0.5,4,0.30150013583829904,0.2371798115543577,0.8364958256557554
59,0.5,16,0.18726988391065746,0.12658672296983955,0.9807765595446222
59,0.5,64,0.10976842517285727,0.05169544969861663,0.8924057180669951
60,0.05,1,0.12463394948298666,0.046345114367927126,0.8482926352562753
60,0.05,4,0.05527795338569858,0.007689879680760166,0.9498607428146734
60,0.05,16,0.020568609922336098,0.011293411560733798,0.9730777810826311
60,0.05,64,0.006168316254130609,0.003768942899235311,0.9933304886295624
60,0.2,1,0.2527485618472032,0.1448686195689602,0.8346313266832678
60,0.2,4,0.16809054935200599,0.09256609138328716,0.9241717272825373
60,0.2,16,0.07066138878397676,0.04279388133839733,0.9629650485760746
60,0.2,64,0.044213458377063995,0.030597571694257794,0.9758940050558557
60,0.5,1,0.5497280669317857,0.26265277589632485,0.6169119695172814
60,0.5,4,0.5404506391034983,0.17343125742387172,0.5484811821747884
60,0.5,16,0.15715227242445437,0.05579401393997296,0.8177594938950471
60,0.5,64,0.10144473689045402,0.06328051422567217,0.9193483428296257
61,0.05,1,0.06053885668707147,0.028406198741180555,0.9543035780009896
61,0.05,4,0.03489913517586168,0.01286796377668517,0.9558062856863754
61,0.05,16,0.017221908500689543,0.006837891892058312,0.9836373423382259
61,0.05,64,0.009436176117932953,0.007426258084248359,0.9916930525119324
61,0.2,1,0.21142984952743923,0.12573993819400472,0.9750600619226216
61,0.2,4,0.16287272417088286,0.0685528538956263,0.8135416397363617
61,0.2,16,0.09604208879671623,0.02209657340534046,0.8705830947657694
61,0.2,64,0.034753175706149844,0.017598059571055053,0.955169803069506
61,0.5,1,0.6990013425528274,0.3377354245839583,0.5071969092246577
61,0.5,4,0.2480432970725804,0.16676237232564226,0.7845076055871775
61,0.5,16,0.16251977901828032,0.13778688908336809,0.9014812885825833
61,0.5,64,0.11361553537623108,0.04240547883531893,0.8583273581491764
62,0.05,1,0.09978360618613817,0.07048095103425646,0.8977450890820223
62,0.05,4,0.036887135346363675,0.01762051114642704,0.967449472714774
62,0.05,16,0.03269582360858322,0.017601371667880544,0.9579050440999956
62,0.05,64,0.014239830296409491,0.0043552269517714735,0.9799705885664096
62,0.2,1,0.6038771682204092,0.29486041465418983,0.5368192262669076
62,0.2,4,0.18140957999245744,0.054990340910297676,0.7806133930037015
62,0.2,16,0.10888413557555576,0.04094075378144738,0.8707151846622895
62,0.2,64,0.03825649618249187,0.024503272077539686,0.9724800349964331
62,0.5,1,1.3655816357995092,0.7184879459136382,0.385743647543099
62,0.5,4,0.860853436495409,0.12170210741498258,0.4145096582596326
62,0.5,16,0.1946754758379101,0.06705406609897349,0.829447877431168
62,0.5,64,0.08070633867948279,0.036996461478746634,0.9294395861340513
63,0.05,1,0.08225777571820833,0.06241798832679183,1.0262992548188352
63,0.05,4,0.057779783366879396,0.04764677486105917,0.9634248471229826
63,0.05,16,0.019905014258780298,0.0162846795884422,0.9877056368944372
63,0.05,64,0.012566792135232483,0.008224416980822128,0.9944988893270533
63,0.2,1,0.31143283228451596,0.19904678337062956,0.8848984716193159
63,0.2,4,0.27876632971566356,0.12601669449719297,0.7437679870660999
63,0.2,16,0.11907540720255184,0.04504189588631595,0.8431187564069309
63,0.2,64,0.0649146057212743,0.03153656421857457,0.9312336646202202
63,0.5,1,0.46433675065937735,0.290783581044239,0.8266703814896361
63,0.5,4,0.3261134032460373,0.20574921386427736,0.7852925452610462
63,0.5,16,0.13893321409928536,0.09780559546961723,0.8973753473481229
63,0.5,64,0.07240932208553355,0.05710235535772581,0.9318759453177973


==> anc/results/prediction_equivalence.csv <==
seed,regime,monolithic_mse,factorized_mse,max_prediction_difference,mse_difference
0,A,0.0024887874123425825,0.0024887874123425834,3.1086244689504383e-15,8.673617379884035e-19
0,B,0.0025445426866335906,0.0025445426866335867,3.1086244689504383e-15,3.903127820947816e-18
0,C,0.0024562454702060136,0.002456245470206014,3.774758283725532e-15,4.336808689942018e-19
0,D,0.002455322376069874,0.002455322376069877,2.220446049250313e-15,3.0357660829594124e-18
0,E,0.002451355981613178,0.002451355981613186,5.329070518200751e-15,7.806255641895632e-18
0,F,0.002575044439077825,0.0025750444390778278,3.1086244689504383e-15,2.6020852139652106e-18
1,A,0.002552800183871159,0.002552800183871158,2.0539125955565396e-15,8.673617379884035e-19
1,B,0.0024788202225648343,0.002478820222564835,3.885780586188048e-15,8.673617379884035e-19
1,C,0.002504114194693661,0.0025041141946936583,4.440892098500626e-15,2.6020852139652106e-18
1,D,0.0025197670226882007,0.0025197670226881986,3.1086244689504383e-15,2.168404344971009e-18
1,E,0.0025252279669790855,0.002525227966979088,2.6645352591003757e-15,2.6020852139652106e-18
1,F,0.002458221180476781,0.002458221180476778,3.1086244689504383e-15,3.0357660829594124e-18
2,A,0.0024209660746081513,0.00242096607460815,3.9968028886505635e-15,1.3010426069826053e-18
2,B,0.002563601022641957,0.002563601022641965,3.552713678800501e-15,8.239936510889834e-18
2,C,0.002405599509634418,0.002405599509634423,2.6645352591003757e-15,4.7704895589362195e-18
2,D,0.0024987300213558375,0.002498730021355837,2.9976021664879227e-15,4.336808689942018e-19
2,E,0.0025688600675615536,0.002568860067561551,4.440892098500626e-15,2.6020852139652106e-18
2,F,0.0025059101227872843,0.0025059101227872835,4.884981308350689e-15,8.673617379884035e-19
3,A,0.002642867946471094,0.0026428679464710948,2.6645352591003757e-15,8.673617379884035e-19
3,B,0.00256698642959477,0.0025669864295947745,3.1086244689504383e-15,4.336808689942018e-18
3,C,0.0025209970682113915,0.0025209970682113915,4.107825191113079e-15,0.0
3,D,0.0024792117429239396,0.00247921174292394,1.887379141862766e-15,4.336808689942018e-19
3,E,0.0025960992753282447,0.0025960992753282404,3.219646771412954e-15,4.336808689942018e-18
3,F,0.0024330883686990187,0.0024330883686990152,2.886579864025407e-15,3.469446951953614e-18
4,A,0.0025482444897681725,0.0025482444897681734,2.55351295663786e-15,8.673617379884035e-19
4,B,0.002510094513769465,0.0025100945137694636,2.6645352591003757e-15,1.3010426069826053e-18
4,C,0.0025445665832497795,0.0025445665832497764,3.552713678800501e-15,3.0357660829594124e-18
4,D,0.002547169459367351,0.002547169459367351,3.552713678800501e-15,0.0
4,E,0.002498844222733571,0.002498844222733572,2.643718577388654e-15,1.3010426069826053e-18
4,F,0.0023585289805871036,0.002358528980587101,3.552713678800501e-15,2.6020852139652106e-18
5,A,0.002613337995109304,0.002613337995109303,1.7763568394002505e-15,8.673617379884035e-19
5,B,0.0024748350124189347,0.002474835012418933,3.552713678800501e-15,1.734723475976807e-18
5,C,0.0024724687336378265,0.002472468733637823,2.220446049250313e-15,3.469446951953614e-18
5,D,0.00260273449996253,0.0026027344999625317,3.9968028886505635e-15,1.734723475976807e-18
5,E,0.002480212569540513,0.00248021256954051,2.9976021664879227e-15,3.0357660829594124e-18
5,F,0.0026714579271874712,0.0026714579271874717,2.6645352591003757e-15,4.336808689942018e-19
6,A,0.0025405062514215052,0.0025405062514214996,3.552713678800501e-15,5.637851296924623e-18
6,B,0.0024388031813498442,0.0024388031813498425,3.4416913763379853e-15,1.734723475976807e-18
6,C,0.0025582969764315782,0.0025582969764315795,3.1086244689504383e-15,1.3010426069826053e-18
6,D,0.0025651544099104073,0.0025651544099104064,2.6645352591003757e-15,8.673617379884035e-19
6,E,0.002520323954173465,0.0025203239541734678,4.440892098500626e-15,2.6020852139652106e-18
6,F,0.0024956179526737505,0.0024956179526737458,3.3306690738754696e-15,4.7704895589362195e-18
7,A,0.0025889506670441205,0.002588950667044119,3.552713678800501e-15,1.3010426069826053e-18
7,B,0.0026746715978189077,0.0026746715978189094,3.552713678800501e-15,1.734723475976807e-18
7,C,0.0025094103064136498,0.002509410306413649,3.1086244689504383e-15,8.673617379884035e-19
7,D,0.002539843013736005,0.002539843013736002,3.552713678800501e-15,3.0357660829594124e-18
7,E,0.002486632448885312,0.0024866324488853103,5.329070518200751e-15,1.734723475976807e-18
7,F,0.002520250051201283,0.0025202500512012805,2.6645352591003757e-15,2.6020852139652106e-18
8,A,0.002550334660035396,0.002550334660035399,2.55351295663786e-15,3.0357660829594124e-18
8,B,0.002583739145040163,0.00258373914504016,2.6645352591003757e-15,3.0357660829594124e-18
8,C,0.0026507554236979126,0.0026507554236979113,4.440892098500626e-15,1.3010426069826053e-18
8,D,0.002478672508905216,0.002478672508905216,3.1086244689504383e-15,0.0
8,E,0.002632383752547762,0.0026323837525477644,3.1086244689504383e-15,2.6020852139652106e-18
8,F,0.002675030395939385,0.0026750303959393843,2.6645352591003757e-15,8.673617379884035e-19
9,A,0.0024982812299506737,0.0024982812299506746,2.220446049250313e-15,8.673617379884035e-19
9,B,0.0026686170708996367,0.0026686170708996354,3.552713678800501e-15,1.3010426069826053e-18
9,C,0.002597635500294078,0.0025976355002940796,3.552713678800501e-15,1.734723475976807e-18
9,D,0.002615657041782934,0.0026156570417829356,3.552713678800501e-15,1.734723475976807e-18
9,E,0.002517139762423123,0.0025171397624231245,1.7763568394002505e-15,1.3010426069826053e-18
9,F,0.00271043767081445,0.0027104376708144487,4.440892098500626e-15,1.3010426069826053e-18
10,A,0.002512599423888765,0.002512599423888764,3.552713678800501e-15,1.3010426069826053e-18
10,B,0.002535709410863516,0.002535709410863517,3.1086244689504383e-15,8.673617379884035e-19
10,C,0.0025860196258502073,0.002586019625850212,3.1086244689504383e-15,4.7704895589362195e-18
10,D,0.002374276277673242,0.0023742762776732345,3.774758283725532e-15,7.37257477290143e-18
10,E,0.0024375567136131837,0.002437556713613188,2.6645352591003757e-15,4.336808689942018e-18
10,F,0.002540714323342658,0.0025407143233426546,3.1086244689504383e-15,3.469446951953614e-18
11,A,0.0025176850376516895,0.0025176850376516934,3.9968028886505635e-15,3.903127820947816e-18
11,B,0.0027373373778123537,0.002737337377812352,3.1086244689504383e-15,1.734723475976807e-18
11,C,0.002704458844289078,0.0027044588442890777,3.2751579226442118e-15,4.336808689942018e-19
11,D,0.0025994362698028494,0.0025994362698028507,2.220446049250313e-15,1.3010426069826053e-18
11,E,0.0025002064258495362,0.0025002064258495397,3.9968028886505635e-15,3.469446951953614e-18
11,F,0.0025939595364539597,0.002593959536453963,4.440892098500626e-15,3.469446951953614e-18
12,A,0.0025316364452577364,0.00253163644525774,4.773959005888173e-15,3.469446951953614e-18
12,B,0.0026286726860690304,0.0026286726860690287,3.3861802251067274e-15,1.734723475976807e-18
12,C,0.002519719287218772,0.0025197192872187715,1.8318679906315083e-15,4.336808689942018e-19
12,D,0.0025430549543283385,0.002543054954328337,3.9968028886505635e-15,1.3010426069826053e-18
12,E,0.0025565725780190116,0.0025565725780190107,2.220446049250313e-15,8.673617379884035e-19
12,F,0.0025362452187112253,0.0025362452187112287,4.884981308350689e-15,3.469446951953614e-18
13,A,0.002497922563954027,0.0024979225639540303,3.774758283725532e-15,3.469446951953614e-18
13,B,0.002496203222494497,0.0024962032224944983,2.6645352591003757e-15,1.3010426069826053e-18
13,C,0.0026562440518340864,0.0026562440518340864,3.9968028886505635e-15,0.0
13,D,0.002498796332154593,0.0024987963321545935,4.440892098500626e-15,4.336808689942018e-19
13,E,0.0027217107435593304,0.0027217107435593313,3.1086244689504383e-15,8.673617379884035e-19
13,F,0.002491943908662791,0.002491943908662791,4.6629367034256575e-15,0.0
14,A,0.0025755787366457438,0.002575578736645745,2.6645352591003757e-15,1.3010426069826053e-18
14,B,0.0024530503120183296,0.002453050312018329,3.552713678800501e-15,4.336808689942018e-19
14,C,0.0023870245684199944,0.0023870245684199953,3.552713678800501e-15,8.673617379884035e-19
14,D,0.002315710958318513,0.002315710958318512,3.9968028886505635e-15,8.673617379884035e-19
14,E,0.0025732488086602267,0.002573248808660229,3.1086244689504383e-15,2.168404344971009e-18
14,F,0.0025154498226192643,0.002515449822619266,4.6629367034256575e-15,1.734723475976807e-18
15,A,0.002512648453626273,0.002512648453626275,3.6637359812630166e-15,2.168404344971009e-18
15,B,0.0026615990081412,0.0026615990081412,2.3314683517128287e-15,0.0
15,C,0.0027022419828274433,0.0027022419828274433,5.10702591327572e-15,0.0
15,D,0.00260023539859384,0.0026002353985938435,3.1086244689504383e-15,3.469446951953614e-18
15,E,0.0025231974671958454,0.0025231974671958445,4.884981308350689e-15,8.673617379884035e-19
15,F,0.002582658892461832,0.0025826588924618304,2.6645352591003757e-15,1.734723475976807e-18
16,A,0.0025145408951522713,0.002514540895152274,2.6645352591003757e-15,2.6020852139652106e-18
16,B,0.002527603648935822,0.0025276036489358233,3.1086244689504383e-15,1.3010426069826053e-18
16,C,0.00242026313851955,0.002420263138519553,2.7755575615628914e-15,2.6020852139652106e-18
16,D,0.002650281841240733,0.002650281841240738,4.440892098500626e-15,5.204170427930421e-18
16,E,0.002461572968074246,0.00246157296807425,4.440892098500626e-15,3.903127820947816e-18
16,F,0.0026165430744494005,0.002616543074449395,2.886579864025407e-15,5.637851296924623e-18
17,A,0.0024540146701322527,0.002454014670132254,3.552713678800501e-15,1.3010426069826053e-18
17,B,0.002514838305391304,0.0025148383053913083,3.3306690738754696e-15,4.336808689942018e-18
17,C,0.002605985996364963,0.0026059859963649666,2.886579864025407e-15,3.469446951953614e-18
17,D,0.0025099583127538767,0.0025099583127538776,3.9968028886505635e-15,8.673617379884035e-19
17,E,0.0026631675604260143,0.0026631675604260156,2.886579864025407e-15,1.3010426069826053e-18
17,F,0.0024092669461685625,0.0024092669461685625,4.6629367034256575e-15,0.0
18,A,0.002676793032077579,0.0026767930320775782,3.1086244689504383e-15,8.673617379884035e-19
18,B,0.0024288072211597176,0.0024288072211597184,3.552713678800501e-15,8.673617379884035e-19
18,C,0.00252099384727184,0.002520993847271834,6.217248937900877e-15,6.071532165918825e-18
18,D,0.002439206923503056,0.0024392069235030546,4.440892098500626e-15,1.3010426069826053e-18
18,E,0.0026429171640486595,0.002642917164048658,5.10702591327572e-15,1.3010426069826053e-18
18,F,0.0024346841795363314,0.0024346841795363284,2.6645352591003757e-15,3.0357660829594124e-18
19,A,0.0024912381907747235,0.0024912381907747283,3.552713678800501e-15,4.7704895589362195e-18
19,B,0.0025369210466413858,0.0025369210466413936,3.774758283725532e-15,7.806255641895632e-18
19,C,0.0025177823529329547,0.0025177823529329555,3.1086244689504383e-15,8.673617379884035e-19
19,D,0.0024426344135094853,0.0024426344135094844,2.4424906541753444e-15,8.673617379884035e-19
19,E,0.0028783252684159914,0.002878325268415982,3.552713678800501e-15,9.540979117872439e-18
19,F,0.002620342370582307,0.002620342370582306,2.220446049250313e-15,8.673617379884035e-19
20,A,0.0023954456777527974,0.0023954456777527996,4.440892098500626e-15,2.168404344971009e-18
20,B,0.0024688959672432465,0.0024688959672432512,5.329070518200751e-15,4.7704895589362195e-18
20,C,0.0025493219760900124,0.00254932197609001,3.1086244689504383e-15,2.6020852139652106e-18
20,D,0.002507842567083174,0.0025078425670831766,3.552713678800501e-15,2.6020852139652106e-18
20,E,0.002679258602328352,0.0026792586023283494,2.886579864025407e-15,2.6020852139652106e-18
20,F,0.002614781917423129,0.002614781917423137,5.329070518200751e-15,8.239936510889834e-18
21,A,0.0024574264476461866,0.002457426447646185,3.552713678800501e-15,1.734723475976807e-18
21,B,0.002568955092659094,0.0025689550926590965,3.3306690738754696e-15,2.6020852139652106e-18
21,C,0.002531865981952763,0.0025318659819527703,3.9968028886505635e-15,7.37257477290143e-18
21,D,0.0027148718832319062,0.0027148718832319036,3.1086244689504383e-15,2.6020852139652106e-18
21,E,0.0024668246405791564,0.0024668246405791616,3.552713678800501e-15,5.204170427930421e-18
21,F,0.0023701102129378045,0.0023701102129378075,3.3306690738754696e-15,3.0357660829594124e-18
22,A,0.0025564912026587393,0.002556491202658741,3.1086244689504383e-15,1.734723475976807e-18
22,B,0.0025569435707397097,0.0025569435707397067,2.6645352591003757e-15,3.0357660829594124e-18
22,C,0.0025020890532084644,0.0025020890532084666,4.6629367034256575e-15,2.168404344971009e-18
22,D,0.0024849227732386477,0.002484922773238649,5.773159728050814e-15,1.3010426069826053e-18
22,E,0.00262538213535504,0.0026253821353550374,4.884981308350689e-15,2.6020852139652106e-18
22,F,0.002318867749304076,0.0023188677493040763,3.774758283725532e-15,4.336808689942018e-19
23,A,0.0025184908429139318,0.0025184908429139296,5.10702591327572e-15,2.168404344971009e-18
23,B,0.00258121548702794,0.002581215487027943,3.9968028886505635e-15,3.0357660829594124e-18
23,C,0.0025433799613889707,0.0025433799613889707,3.1086244689504383e-15,0.0
23,D,0.002449133207783297,0.0024491332077832976,2.6645352591003757e-15,4.336808689942018e-19
23,E,0.0025206114901066535,0.0025206114901066526,2.4424906541753444e-15,8.673617379884035e-19
23,F,0.0025960229112377167,0.0025960229112377124,3.3306690738754696e-15,4.336808689942018e-18
24,A,0.0025070511143177416,0.0025070511143177455,3.1086244689504383e-15,3.903127820947816e-18
24,B,0.0023867355149563884,0.002386735514956387,2.3869795029440866e-15,1.3010426069826053e-18
24,C,0.002612921183863339,0.002612921183863333,3.552713678800501e-15,6.071532165918825e-18
24,D,0.002490088417502903,0.002490088417502903,3.1086244689504383e-15,0.0
24,E,0.002545007979825133,0.00254500797982513,3.774758283725532e-15,3.0357660829594124e-18
24,F,0.0025679272984942218,0.0025679272984942183,2.6645352591003757e-15,3.469446951953614e-18
25,A,0.0025617570762398803,0.002561757076239879,2.275957200481571e-15,1.3010426069826053e-18
25,B,0.002606853642552574,0.002606853642552575,3.9968028886505635e-15,8.673617379884035e-19
25,C,0.0025192528689594123,0.0025192528689594114,4.440892098500626e-15,8.673617379884035e-19
25,D,0.0024734232639297077,0.002473423263929706,3.2751579226442118e-15,1.734723475976807e-18
25,E,0.002500628717893386,0.002500628717893384,2.6506574712925612e-15,2.168404344971009e-18
25,F,0.0026189476871258124,0.0026189476871258098,2.3314683517128287e-15,2.6020852139652106e-18
26,A,0.002565308576065928,0.0025653085760659272,3.2751579226442118e-15,8.673617379884035e-19
26,B,0.002465866592587651,0.0024658665925876484,2.886579864025407e-15,2.6020852139652106e-18
26,C,0.002498553168134445,0.002498553168134442,4.107825191113079e-15,3.0357660829594124e-18
26,D,0.002505483691007389,0.0025054836910073874,3.774758283725532e-15,1.734723475976807e-18
26,E,0.0025096483339467593,0.002509648333946754,5.773159728050814e-15,5.204170427930421e-18
26,F,0.002492038313772788,0.002492038313772793,3.1086244689504383e-15,5.204170427930421e-18
27,A,0.0025100241699007914,0.0025100241699007857,4.9960036108132044e-15,5.637851296924623e-18
27,B,0.002504862673196579,0.002504862673196579,3.1086244689504383e-15,0.0
27,C,0.0025123451571252876,0.002512345157125291,2.6645352591003757e-15,3.469446951953614e-18
27,D,0.0026176991344386055,0.0026176991344386068,3.3306690738754696e-15,1.3010426069826053e-18
27,E,0.0025783679326732145,0.00257836793267322,4.440892098500626e-15,5.637851296924623e-18
27,F,0.0024916267175080498,0.002491626717508048,3.3306690738754696e-15,1.734723475976807e-18
28,A,0.002472713784070964,0.002472713784070967,5.329070518200751e-15,3.0357660829594124e-18
28,B,0.002478061897930553,0.0024780618979305525,2.4494295480792516e-15,4.336808689942018e-19
28,C,0.0023744647115644976,0.0023744647115644967,3.552713678800501e-15,8.673617379884035e-19
28,D,0.0026504957767865627,0.0026504957767865627,4.440892098500626e-15,0.0
28,E,0.0024823020809661444,0.0024823020809661427,3.552713678800501e-15,1.734723475976807e-18
28,F,0.0024402346910806752,0.0024402346910806717,2.9976021664879227e-15,3.469446951953614e-18
29,A,0.0023973126314934764,0.00239731263149348,2.886579864025407e-15,3.469446951953614e-18
29,B,0.002557993644396284,0.0025579936443962735,3.747002708109903e-15,1.0408340855860843e-17
29,C,0.00247392370769888,0.0024739237076988785,1.7763568394002505e-15,1.3010426069826053e-18
29,D,0.0026453526684848214,0.0026453526684848227,3.1086244689504383e-15,1.3010426069826053e-18
29,E,0.002254858515984979,0.002254858515984978,3.552713678800501e-15,8.673617379884035e-19
29,F,0.0026375609644703883,0.002637560964470386,3.1086244689504383e-15,2.168404344971009e-18
30,A,0.002472401674434778,0.0024724016744347775,3.1086244689504383e-15,4.336808689942018e-19
30,B,0.0024595228932148844,0.0024595228932148866,3.4416913763379853e-15,2.168404344971009e-18
30,C,0.002624011713567777,0.002624011713567773,4.440892098500626e-15,3.903127820947816e-18
30,D,0.0023245504046030784,0.002324550404603075,2.220446049250313e-15,3.469446951953614e-18
30,E,0.002552546134908118,0.0025525461349081183,2.220446049250313e-15,4.336808689942018e-19
30,F,0.0026653198262052585,0.002665319826205254,4.440892098500626e-15,4.336808689942018e-18
31,A,0.002643187098107444,0.002643187098107451,3.552713678800501e-15,6.938893903907228e-18
31,B,0.0023897459942887832,0.002389745994288787,3.552713678800501e-15,3.903127820947816e-18
31,C,0.0025466899723666004,0.002546689972366604,3.3306690738754696e-15,3.469446951953614e-18
31,D,0.0024732412468268204,0.0024732412468268174,4.440892098500626e-15,3.0357660829594124e-18
31,E,0.002491661137913028,0.002491661137913027,5.329070518200751e-15,8.673617379884035e-19
31,F,0.0023956370635409923,0.0023956370635409958,3.552713678800501e-15,3.469446951953614e-18
32,A,0.002495617297575236,0.0024956172975752378,3.552713678800501e-15,1.734723475976807e-18
32,B,0.00255246444214398,0.0025524644421439815,5.329070518200751e-15,1.734723475976807e-18
32,C,0.0026622314206241567,0.0026622314206241593,3.9968028886505635e-15,2.6020852139652106e-18
32,D,0.00259612674547344,0.0025961267454734428,3.1086244689504383e-15,2.6020852139652106e-18
32,E,0.002472438467719508,0.0024724384677195107,3.552713678800501e-15,2.6020852139652106e-18
32,F,0.0025884209615778028,0.002588420961577806,2.886579864025407e-15,3.0357660829594124e-18
33,A,0.0025852211363585078,0.0025852211363585086,1.9984014443252818e-15,8.673617379884035e-19
33,B,0.002553845197622299,0.0025538451976222978,2.9559688030644793e-15,1.3010426069826053e-18
33,C,0.0025569050406583265,0.0025569050406583243,4.218847493575595e-15,2.168404344971009e-18
33,D,0.0026545882203039503,0.002654588220303946,3.1086244689504383e-15,4.336808689942018e-18
33,E,0.00268754416460619,0.0026875441646061916,3.552713678800501e-15,1.734723475976807e-18
33,F,0.002523314063680549,0.002523314063680553,3.9968028886505635e-15,3.903127820947816e-18
34,A,0.002483874254625881,0.0024838742546258786,2.220446049250313e-15,2.6020852139652106e-18
34,B,0.0023707534978348065,0.0023707534978348065,3.4139358007223564e-15,0.0
34,C,0.002694296784565068,0.002694296784565066,2.7200464103316335e-15,2.168404344971009e-18
34,D,0.002465024956489268,0.0024650249564892686,4.884981308350689e-15,4.336808689942018e-19
34,E,0.0024235274098502644,0.0024235274098502574,5.329070518200751e-15,6.938893903907228e-18
34,F,0.002498430937502155,0.0024984309375021625,4.440892098500626e-15,7.37257477290143e-18
35,A,0.002554259708038236,0.002554259708038236,3.1086244689504383e-15,0.0
35,B,0.002532814778911267,0.0025328147789112653,2.6645352591003757e-15,1.734723475976807e-18
35,C,0.002476853516504732,0.0024768535165047346,3.9968028886505635e-15,2.6020852139652106e-18
35,D,0.002450149091920423,0.002450149091920419,4.218847493575595e-15,3.903127820947816e-18
35,E,0.0025306795402134773,0.002530679540213481,2.220446049250313e-15,3.469446951953614e-18
35,F,0.0024697497283881964,0.0024697497283881977,5.329070518200751e-15,1.3010426069826053e-18
36,A,0.0024760815533010137,0.0024760815533010194,4.884981308350689e-15,5.637851296924623e-18
36,B,0.0024584759450359383,0.0024584759450359374,2.220446049250313e-15,8.673617379884035e-19
36,C,0.002429655521867286,0.002429655521867286,4.440892098500626e-15,0.0
36,D,0.0026350151618614154,0.0026350151618614176,3.9968028886505635e-15,2.168404344971009e-18
36,E,0.0025289248419257857,0.0025289248419257905,3.7192471324942744e-15,4.7704895589362195e-18
36,F,0.002554349346084744,0.0025543493460847447,3.9968028886505635e-15,8.673617379884035e-19
37,A,0.0026584628988402317,0.002658462898840235,3.3306690738754696e-15,3.469446951953614e-18
37,B,0.002622165750683154,0.0026221657506831576,3.1086244689504383e-15,3.469446951953614e-18
37,C,0.0025757040640314055,0.002575704064031402,3.774758283725532e-15,3.469446951953614e-18
37,D,0.0025314709884934907,0.0025314709884934933,5.329070518200751e-15,2.6020852139652106e-18
37,E,0.0023599979855718728,0.0023599979855718762,3.400058012914542e-15,3.469446951953614e-18
37,F,0.002474554726732937,0.00247455472673294,3.552713678800501e-15,2.6020852139652106e-18
38,A,0.002392439125838722,0.002392439125838723,3.552713678800501e-15,8.673617379884035e-19
38,B,0.002398865096355868,0.0023988650963558673,3.4416913763379853e-15,8.673617379884035e-19
38,C,0.002534017544345923,0.002534017544345925,3.219646771412954e-15,2.168404344971009e-18
38,D,0.0023182190823004827,0.002318219082300481,2.6645352591003757e-15,1.734723475976807e-18
38,E,0.0024611259861666616,0.00246112598616666,3.9968028886505635e-15,1.734723475976807e-18
38,F,0.00243299270513803,0.0024329927051380323,3.1086244689504383e-15,2.168404344971009e-18
39,A,0.0024623289923520275,0.0024623289923520228,3.1086244689504383e-15,4.7704895589362195e-18
39,B,0.0026341942457385795,0.0026341942457385817,2.886579864025407e-15,2.168404344971009e-18
39,C,0.0023687287689096656,0.0023687287689096634,3.9968028886505635e-15,2.168404344971009e-18
39,D,0.0025616147818366317,0.002561614781836634,3.552713678800501e-15,2.168404344971009e-18
39,E,0.00244612423644194,0.0024461242364419386,3.552713678800501e-15,1.3010426069826053e-18
39,F,0.002482896389842218,0.002482896389842217,2.6645352591003757e-15,8.673617379884035e-19
40,A,0.0025232181555523005,0.0025232181555523057,4.884981308350689e-15,5.204170427930421e-18
40,B,0.0025140779783879783,0.002514077978387975,4.884981308350689e-15,3.0357660829594124e-18
40,C,0.0025373040247241444,0.0025373040247241465,5.773159728050814e-15,2.168404344971009e-18
40,D,0.0024645061175757664,0.002464506117575769,5.329070518200751e-15,2.6020852139652106e-18
40,E,0.0024578862327273993,0.002457886232727399,3.1086244689504383e-15,4.336808689942018e-19
40,F,0.002645747823254761,0.0026457478232547542,2.914335439641036e-15,6.938893903907228e-18
41,A,0.002511719853510678,0.0025117198535106783,3.1086244689504383e-15,4.336808689942018e-19
41,B,0.0025355196083385215,0.0025355196083385197,3.3861802251067274e-15,1.734723475976807e-18
41,C,0.0025483903827645854,0.002548390382764589,2.220446049250313e-15,3.469446951953614e-18
41,D,0.002569877861881198,0.0025698778618811926,3.1086244689504383e-15,5.204170427930421e-18
41,E,0.002600044406298897,0.0026000444062988957,2.4424906541753444e-15,1.3010426069826053e-18
41,F,0.0024307264377810456,0.002430726437781044,3.2890357104520263e-15,1.734723475976807e-18
42,A,0.0024834522081441618,0.0024834522081441635,2.220446049250313e-15,1.734723475976807e-18
42,B,0.002356336962541431,0.002356336962541434,3.774758283725532e-15,2.6020852139652106e-18
42,C,0.0025354336887162174,0.002535433688716217,2.6645352591003757e-15,4.336808689942018e-19
42,D,0.0023809933718563652,0.0023809933718563657,3.552713678800501e-15,4.336808689942018e-19
42,E,0.0025677953413367795,0.0025677953413367786,3.552713678800501e-15,8.673617379884035e-19
42,F,0.0025622979064866655,0.002562297906486663,5.329070518200751e-15,2.6020852139652106e-18
43,A,0.0025879328196287067,0.0025879328196287106,4.884981308350689e-15,3.903127820947816e-18
43,B,0.0025337995825386265,0.0025337995825386287,2.220446049250313e-15,2.168404344971009e-18
43,C,0.0024824855952161567,0.002482485595216145,5.329070518200751e-15,1.1709383462843448e-17
43,D,0.0024262258328039987,0.002426225832804,3.9968028886505635e-15,1.3010426069826053e-18
43,E,0.0024039250344558907,0.002403925034455891,3.9968028886505635e-15,4.336808689942018e-19
43,F,0.0025267119282272716,0.002526711928227275,3.885780586188048e-15,3.469446951953614e-18
44,A,0.002508516311767055,0.0025085163117670554,1.7763568394002505e-15,4.336808689942018e-19
44,B,0.0025435613912271407,0.002543561391227136,2.6645352591003757e-15,4.7704895589362195e-18
44,C,0.002487525499982909,0.0024875254999829075,5.773159728050814e-15,1.3010426069826053e-18
44,D,0.0025117578100134247,0.002511757810013427,3.1086244689504383e-15,2.168404344971009e-18
44,E,0.002639587293383014,0.00263958729338301,4.440892098500626e-15,4.336808689942018e-18
44,F,0.002507737370506992,0.002507737370506989,4.440892098500626e-15,3.0357660829594124e-18
45,A,0.0024714379807696946,0.002471437980769699,3.552713678800501e-15,4.336808689942018e-18
45,B,0.002563303209702913,0.002563303209702914,2.220446049250313e-15,1.3010426069826053e-18
45,C,0.002516856346886027,0.0025168563468860256,2.6645352591003757e-15,1.3010426069826053e-18
45,D,0.0023714571021204805,0.002371457102120483,3.552713678800501e-15,2.6020852139652106e-18
45,E,0.002469217342760052,0.002469217342760051,4.440892098500626e-15,8.673617379884035e-19
45,F,0.0026795554922884757,0.0026795554922884775,1.7763568394002505e-15,1.734723475976807e-18
46,A,0.0024364440467354556,0.002436444046735455,3.552713678800501e-15,4.336808689942018e-19
46,B,0.0026427979627444607,0.0026427979627444576,2.886579864025407e-15,3.0357660829594124e-18
46,C,0.0025761554177836034,0.002576155417783605,2.6645352591003757e-15,1.734723475976807e-18
46,D,0.0025963648251475287,0.0025963648251475344,3.9968028886505635e-15,5.637851296924623e-18
46,E,0.0024654682910188936,0.0024654682910188928,3.552713678800501e-15,8.673617379884035e-19
46,F,0.002466607739937175,0.0024666077399371727,3.9968028886505635e-15,2.168404344971009e-18
47,A,0.0025384218602361925,0.002538421860236196,3.552713678800501e-15,3.469446951953614e-18
47,B,0.0026495645205687475,0.0026495645205687492,3.552713678800501e-15,1.734723475976807e-18
47,C,0.0025696935966038844,0.0025696935966038875,2.6645352591003757e-15,3.0357660829594124e-18
47,D,0.002536538160264591,0.0025365381602645907,2.6645352591003757e-15,4.336808689942018e-19
47,E,0.0025517213110316556,0.002551721311031654,2.220446049250313e-15,1.734723475976807e-18
47,F,0.0025395195834388685,0.0025395195834388693,1.7763568394002505e-15,8.673617379884035e-19
48,A,0.0025377101222443257,0.0025377101222443283,3.774758283725532e-15,2.6020852139652106e-18
48,B,0.00261695305741176,0.002616953057411766,2.831068712794149e-15,6.071532165918825e-18
48,C,0.002573645947319223,0.0025736459473192264,3.9968028886505635e-15,3.469446951953614e-18
48,D,0.002595520510263995,0.0025955205102639925,3.552713678800501e-15,2.6020852139652106e-18
48,E,0.0024626236858241455,0.002462623685824139,3.774758283725532e-15,6.5052130349130266e-18
48,F,0.002678142158822004,0.0026781421588220034,2.6645352591003757e-15,4.336808689942018e-19
49,A,0.0026514944216050294,0.0026514944216050316,2.6645352591003757e-15,2.168404344971009e-18
49,B,0.002649648228632935,0.0026496482286329295,4.440892098500626e-15,5.637851296924623e-18
49,C,0.002486712578584454,0.002486712578584452,3.1086244689504383e-15,2.168404344971009e-18
49,D,0.0025043852045890207,0.0025043852045890202,3.1086244689504383e-15,4.336808689942018e-19
49,E,0.0024668985782457507,0.0024668985782457446,3.1086244689504383e-15,6.071532165918825e-18
49,F,0.0025272056710717253,0.002527205671071724,5.551115123125783e-15,1.3010426069826053e-18
50,A,0.0027194716590250266,0.0027194716590250253,3.552713678800501e-15,1.3010426069826053e-18
50,B,0.0023484265830553907,0.0023484265830553946,3.9968028886505635e-15,3.903127820947816e-18
50,C,0.00277252923791929,0.002772529237919296,3.6637359812630166e-15,6.071532165918825e-18
50,D,0.002752832590382027,0.0027528325903820234,3.9968028886505635e-15,3.469446951953614e-18
50,E,0.002419787423448636,0.0024197874234486304,2.6645352591003757e-15,5.637851296924623e-18
50,F,0.002563694611684834,0.0025636946116848387,3.1086244689504383e-15,4.7704895589362195e-18
51,A,0.002583884880157082,0.002583884880157079,3.3306690738754696e-15,3.0357660829594124e-18
51,B,0.0024956726421623597,0.0024956726421623628,4.440892098500626e-15,3.0357660829594124e-18
51,C,0.002451900593634036,0.0024519005936340407,3.1086244689504383e-15,4.7704895589362195e-18
51,D,0.0025411159823860037,0.0025411159823860016,4.440892098500626e-15,2.168404344971009e-18
51,E,0.002604125293213492,0.002604125293213485,5.467848396278896e-15,6.938893903907228e-18
51,F,0.0023742146009336413,0.0023742146009336426,3.552713678800501e-15,1.3010426069826053e-18
52,A,0.0025423401461492404,0.002542340146149241,3.9968028886505635e-15,4.336808689942018e-19
52,B,0.002483816777717793,0.0024838167777177958,3.1086244689504383e-15,2.6020852139652106e-18
52,C,0.002509505819472528,0.0025095058194725254,3.1086244689504383e-15,2.6020852139652106e-18
52,D,0.002488313221613041,0.00248831322161304,3.1086244689504383e-15,1.3010426069826053e-18
52,E,0.0024985678659691646,0.0024985678659691663,1.9984014443252818e-15,1.734723475976807e-18
52,F,0.002469789135139639,0.002469789135139639,2.6645352591003757e-15,0.0
53,A,0.0023399306171922765,0.0023399306171922774,2.6645352591003757e-15,8.673617379884035e-19
53,B,0.0024154313236928802,0.0024154313236928794,2.220446049250313e-15,8.673617379884035e-19
53,C,0.0025186066066248338,0.002518606606624837,3.219646771412954e-15,3.0357660829594124e-18
53,D,0.002495557676091878,0.0024955576760918793,2.4424906541753444e-15,1.3010426069826053e-18
53,E,0.0024884577331095183,0.0024884577331095166,2.2516710718178956e-15,1.734723475976807e-18
53,F,0.0025431123510213528,0.0025431123510213567,4.440892098500626e-15,3.903127820947816e-18
54,A,0.0025170907487175186,0.002517090748717517,3.9968028886505635e-15,1.734723475976807e-18
54,B,0.0026394596901756617,0.00263945969017566,5.218048215738236e-15,1.734723475976807e-18
54,C,0.0024941375384316465,0.002494137538431642,6.661338147750939e-15,4.336808689942018e-18
54,D,0.0024339744915476773,0.0024339744915476817,4.440892098500626e-15,4.336808689942018e-18
54,E,0.0025056764846039443,0.002505676484603943,2.6645352591003757e-15,1.3010426069826053e-18
54,F,0.002373342267960116,0.0023733422679601177,3.774758283725532e-15,1.734723475976807e-18
55,A,0.002510060311338725,0.002510060311338722,3.9968028886505635e-15,3.0357660829594124e-18
55,B,0.002373515837934861,0.0023735158379348618,3.9968028886505635e-15,8.673617379884035e-19
55,C,0.0025462861320542586,0.002546286132054259,3.83026943495679e-15,4.336808689942018e-19
55,D,0.0024699688158846505,0.0024699688158846514,3.219646771412954e-15,8.673617379884035e-19
55,E,0.002501559654223985,0.0025015596542239866,1.7763568394002505e-15,1.734723475976807e-18
55,F,0.0025998384788658182,0.002599838478865821,3.1086244689504383e-15,2.6020852139652106e-18
56,A,0.0024520204447817245,0.0024520204447817293,3.6637359812630166e-15,4.7704895589362195e-18
56,B,0.0026018838164596383,0.0026018838164596357,3.774758283725532e-15,2.6020852139652106e-18
56,C,0.0025258719871588263,0.0025258719871588254,3.1086244689504383e-15,8.673617379884035e-19
56,D,0.002395825659598373,0.0023958256595983736,3.1086244689504383e-15,4.336808689942018e-19
56,E,0.002611911063998077,0.0026119110639980687,2.3314683517128287e-15,8.239936510889834e-18
56,F,0.002595419824537381,0.0025954198245373788,2.220446049250313e-15,2.168404344971009e-18
57,A,0.0024144510573947623,0.0024144510573947584,2.6645352591003757e-15,3.903127820947816e-18
57,B,0.0025170580124634708,0.0025170580124634725,3.608224830031759e-15,1.734723475976807e-18
57,C,0.002508070742134129,0.002508070742134131,2.6645352591003757e-15,1.734723475976807e-18
57,D,0.00250248008936991,0.0025024800893699104,3.552713678800501e-15,4.336808689942018e-19
57,E,0.002530261546705055,0.002530261546705059,5.10702591327572e-15,3.903127820947816e-18
57,F,0.0025861661936336035,0.0025861661936336083,3.1086244689504383e-15,4.7704895589362195e-18
58,A,0.0024687826105068054,0.0024687826105068062,3.774758283725532e-15,8.673617379884035e-19
58,B,0.0024583497422897135,0.0024583497422897126,3.552713678800501e-15,8.673617379884035e-19
58,C,0.002525096179326347,0.0025250961793263456,3.9968028886505635e-15,1.3010426069826053e-18
58,D,0.002412400047969945,0.0024124000479699447,3.552713678800501e-15,4.336808689942018e-19
58,E,0.002571614582209771,0.002571614582209771,2.886579864025407e-15,0.0
58,F,0.0024854019894352546,0.002485401989435251,4.884981308350689e-15,3.469446951953614e-18
59,A,0.002669658069065672,0.002669658069065673,3.1086244689504383e-15,8.673617379884035e-19
59,B,0.0025227177956944832,0.002522717795694483,3.552713678800501e-15,4.336808689942018e-19
59,C,0.002543598910631342,0.0025435989106313453,3.9968028886505635e-15,3.469446951953614e-18
59,D,0.0024991192764040188,0.00249911927640402,4.440892098500626e-15,1.3010426069826053e-18
59,E,0.00233098397204211,0.0023309839720421096,3.9968028886505635e-15,4.336808689942018e-19
59,F,0.002504756749026934,0.0025047567490269315,4.440892098500626e-15,2.6020852139652106e-18
60,A,0.0026377584175695675,0.002637758417569565,3.552713678800501e-15,2.6020852139652106e-18
60,B,0.002540857684813723,0.0025408576848137262,3.552713678800501e-15,3.0357660829594124e-18
60,C,0.0024931084103765604,0.0024931084103765634,3.552713678800501e-15,3.0357660829594124e-18
60,D,0.0024886955798217336,0.0024886955798217383,3.552713678800501e-15,4.7704895589362195e-18
60,E,0.002669276739343713,0.0026692767393437125,2.886579864025407e-15,4.336808689942018e-19
60,F,0.002311275114439754,0.0023112751144397504,3.552713678800501e-15,3.469446951953614e-18
61,A,0.0024828109734726465,0.002482810973472643,3.552713678800501e-15,3.469446951953614e-18
61,B,0.002610743548187116,0.0026107435481871194,2.831068712794149e-15,3.469446951953614e-18
61,C,0.0025377809380406273,0.002537780938040625,3.3306690738754696e-15,2.168404344971009e-18
61,D,0.002497641077196114,0.002497641077196119,3.9968028886505635e-15,4.7704895589362195e-18
61,E,0.0023941630630216816,0.0023941630630216807,3.552713678800501e-15,8.673617379884035e-19
61,F,0.00252998015288335,0.002529980152883349,2.886579864025407e-15,8.673617379884035e-19
62,A,0.0024902909503371432,0.0024902909503371454,2.6645352591003757e-15,2.168404344971009e-18
62,B,0.0024441549780485055,0.0024441549780485064,2.3314683517128287e-15,8.673617379884035e-19
62,C,0.0025689026751277433,0.0025689026751277433,4.440892098500626e-15,0.0
62,D,0.0026442706148849123,0.0026442706148849158,4.884981308350689e-15,3.469446951953614e-18
62,E,0.0023770438021391113,0.0023770438021391144,2.220446049250313e-15,3.0357660829594124e-18
62,F,0.00248239570228842,0.002482395702288421,2.4424906541753444e-15,8.673617379884035e-19
63,A,0.0026248461222511898,0.0026248461222511863,3.552713678800501e-15,3.469446951953614e-18
63,B,0.002566520709104065,0.002566520709104064,3.4416913763379853e-15,8.673617379884035e-19
63,C,0.0023607144890137734,0.002360714489013775,2.6645352591003757e-15,1.734723475976807e-18
63,D,0.0025369116559195303,0.0025369116559195264,3.3306690738754696e-15,3.903127820947816e-18
63,E,0.00250876099014604,0.002508760990146038,2.6645352591003757e-15,1.734723475976807e-18
63,F,0.0024521544269845057,0.0024521544269845053,2.4424906541753444e-15,4.336808689942018e-19


==> anc/results/random_basis_edits.csv <==
seed,uncalibrated_error,transported_error
0,1.2657404179282066,3.14801508548638e-16
1,1.2413755340886061,2.5847070512364054e-16
2,1.6329816605925236,3.974983177970256e-16
3,1.5596111876615903,9.697064085418737e-17
4,1.2127232189101256,1.6414028987788718e-16
5,1.6155311054722608,1.7707531156451282e-16
6,1.567796639816749,2.1188130833039634e-16
7,1.4352531806899391,4.722032724087258e-16
8,1.390423767481717,2.3224753913544535e-16
9,1.2288893307505808,3.6031151572783054e-16
10,1.6316448403249675,4.919578144084789e-16
11,1.5068984993670311,3.916330838007998e-16
12,1.3062928906747755,4.0750232137352846e-16
13,1.020243056844423,3.528977797996411e-16
14,1.5222509351727616,1.4400359245139324e-16
15,1.4252829868394514,4.37098457049148e-16
16,1.560249699675389,1.3777818730340218e-16
17,1.5184062680361599,3.820208635192e-16
18,1.5863184632280387,4.088270022900748e-16
19,1.619418184165665,1.6046135008124755e-16
20,1.8214020690337331,3.7862702510902476e-16
21,1.442871725838068,2.4810439332539135e-16
22,1.2517713503911145,1.9951302984061697e-16
23,1.2432547825568012,1.415901422561069e-16
24,0.7169845141542506,1.999904368052082e-16
25,1.5975132306400346,2.4968625735679197e-16
26,1.1558999395831426,2.1577934707490627e-16
27,1.1853315373483033,3.1985215609083624e-17
28,1.582174138948401,4.442053208191408e-16
29,1.399850461922254,3.236840534266999e-16
30,1.5455507172845486,1.795510777279404e-16
31,1.38974219149168,6.191622579732829e-16
32,1.6165796020979644,4.96976289609533e-16
33,1.6300231421309894,6.740183736151217e-17
34,1.622320278838202,2.649273377656197e-16
35,1.630154271829391,3.2767711435069644e-16
36,0.6382854699867329,2.1694688206369176e-16
37,1.529143580494832,3.29273473158256e-16
38,1.1548858767270327,4.62351083490805e-16
39,1.439730312053056,4.606154460331317e-16
40,1.210140311375832,4.1148261802679027e-16
41,1.59980265230261,3.387676303824255e-16
42,1.2066288391209048,3.1358675151781327e-16
43,0.7616097541889156,4.69388044470945e-16
44,1.6323817272204573,3.02989826500427e-16
45,1.625160130106166,2.402765770954425e-16
46,1.297364377784346,1.6667247826756923e-16
47,1.1663185784283527,2.444088334423736e-16
48,1.3619974433336854,2.0394404366782103e-16
49,1.305409642069838,2.493882324010429e-16
50,1.6286988491136236,4.751989074776746e-16
51,1.6430216558688,5.517102851742623e-16
52,1.6192059831906054,4.2140517315033413e-16
53,1.5517280721436952,1.1149045975317701e-16
54,1.6256563384450888,4.0877492224103786e-16
55,1.294290473307348,3.7068877954232404e-16
56,1.7181889078264432,3.4569857814166497e-16
57,1.542454180761312,2.9167406715808956e-16
58,1.5215840301308712,4.266710485446589e-16
59,1.6147912318817943,6.91402093751971e-16
60,1.4187158915699034,1.5162476017617423e-16
61,1.8063697780705366,4.847192975932518e-16
62,1.1760753367835322,2.980016722373112e-16
63,1.3556218256017203,3.7403116038451494e-16


==> anc/results/rank_span.csv <==
seed,rank,supported_max_error,projection_max_error,alternative_anchor_difference,unsupported_unit_residual,accepted_coordinate_edits,abstained_coordinate_edits
0,1,1.1102230246251565e-16,1.1102230246251565e-16,0.0,1.0,1,2
0,2,3.3306690738754696e-16,3.3306690738754696e-16,0.0,1.0,2,1
0,3,1.1102230246251565e-16,1.1102230246251565e-16,0.0,0.0,3,0
1,1,1.1102230246251565e-16,2.0951847387530235e-16,0.0,1.0,1,2
1,2,2.0951847387530235e-16,2.0951847387530235e-16,0.0,1.0,2,1
1,3,2.0951847387530235e-16,2.0951847387530235e-16,0.0,0.0,3,0
2,1,2.220446049250313e-16,2.659476909244596e-16,0.0,1.0,1,2
2,2,2.659476909244596e-16,2.659476909244596e-16,0.0,1.0,2,1
2,3,2.659476909244596e-16,2.659476909244596e-16,0.0,0.0,3,0
3,1,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,1,2
3,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
3,3,4.440892098500626e-16,4.440892098500626e-16,0.0,0.0,3,0
4,1,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,1,2
4,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
4,3,2.297458322069332e-16,2.297458322069332e-16,0.0,0.0,3,0
5,1,4.440892098500626e-16,4.440892098500626e-16,0.0,1.0,1,2
5,2,5.551115123125783e-16,5.551115123125783e-16,0.0,1.0,2,1
5,3,5.551115123125783e-16,5.551115123125783e-16,0.0,0.0,3,0
6,1,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,1,2
6,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
6,3,2.220446049250313e-16,2.220446049250313e-16,0.0,0.0,3,0
7,1,0.0,6.835296232238355e-17,0.0,1.0,1,2
7,2,6.835296232238355e-17,8.310217136910053e-17,0.0,1.0,2,1
7,3,1.6841048783354274e-16,1.6841048783354274e-16,0.0,0.0,3,0
8,1,5.551115123125783e-16,5.551115123125783e-16,0.0,1.0,1,2
8,2,5.551115123125783e-16,5.551115123125783e-16,0.0,1.0,2,1
8,3,5.551115123125783e-16,5.551115123125783e-16,0.0,0.0,3,0
9,1,4.440892098500626e-16,4.440892098500626e-16,0.0,1.0,1,2
9,2,4.440892098500626e-16,4.440892098500626e-16,0.0,1.0,2,1
9,3,5.192841759403622e-16,5.192841759403622e-16,0.0,0.0,3,0
10,1,2.220446049250313e-16,3.3306690738754696e-16,0.0,1.0,1,2
10,2,3.3306690738754696e-16,3.3306690738754696e-16,0.0,1.0,2,1
10,3,4.597858558766809e-16,4.597858558766809e-16,0.0,0.0,3,0
11,1,4.440892098500626e-16,4.440892098500626e-16,0.0,1.0,1,2
11,2,4.440892098500626e-16,4.440892098500626e-16,0.0,1.0,2,1
11,3,4.440892098500626e-16,4.440892098500626e-16,0.0,0.0,3,0
12,1,0.0,6.095123740495089e-16,0.0,1.0,1,2
12,2,3.3306690738754696e-16,6.095123740495089e-16,0.0,1.0,2,1
12,3,6.095123740495089e-16,6.095123740495089e-16,0.0,0.0,3,0
13,1,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,1,2
13,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
13,3,2.220446049250313e-16,2.220446049250313e-16,0.0,0.0,3,0
14,1,0.0,2.220446049250313e-16,0.0,1.0,1,2
14,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
14,3,3.3306690738754696e-16,3.3306690738754696e-16,0.0,0.0,3,0
15,1,0.0,8.832420930108334e-17,0.0,1.0,1,2
15,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
15,3,2.256265830349675e-16,2.256265830349675e-16,0.0,0.0,3,0
16,1,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,1,2
16,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
16,3,2.220446049250313e-16,2.220446049250313e-16,0.0,0.0,3,0
17,1,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,1,2
17,2,4.440892098500626e-16,4.440892098500626e-16,0.0,1.0,2,1
17,3,2.220446049250313e-16,2.220446049250313e-16,0.0,0.0,3,0
18,1,0.0,8.729610791056835e-17,0.0,1.0,1,2
18,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
18,3,2.220446049250313e-16,2.220446049250313e-16,0.0,0.0,3,0
19,1,4.440892098500626e-16,4.440892098500626e-16,0.0,1.0,1,2
19,2,4.440892098500626e-16,4.440892098500626e-16,0.0,1.0,2,1
19,3,4.440892098500626e-16,4.440892098500626e-16,0.0,0.0,3,0
20,1,0.0,2.220446049250313e-16,0.0,1.0,1,2
20,2,4.440892098500626e-16,4.440892098500626e-16,0.0,1.0,2,1
20,3,2.220446049250313e-16,2.220446049250313e-16,0.0,0.0,3,0
21,1,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,1,2
21,2,4.440892098500626e-16,4.440892098500626e-16,0.0,1.0,2,1
21,3,2.5224872103207465e-16,2.5224872103207465e-16,0.0,0.0,3,0
22,1,0.0,6.304800302774261e-17,0.0,1.0,1,2
22,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
22,3,2.220446049250313e-16,2.220446049250313e-16,0.0,0.0,3,0
23,1,2.220446049250313e-16,4.617684493579384e-16,0.0,1.0,1,2
23,2,4.617684493579384e-16,4.617684493579384e-16,0.0,1.0,2,1
23,3,4.617684493579384e-16,4.617684493579384e-16,0.0,0.0,3,0
24,1,0.0,1.7838701733109647e-16,0.0,1.0,1,2
24,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
24,3,4.440892098500626e-16,4.440892098500626e-16,0.0,0.0,3,0
25,1,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,1,2
25,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
25,3,2.220446049250313e-16,2.220446049250313e-16,0.0,0.0,3,0
26,1,0.0,2.7941862105825984e-17,0.0,1.0,1,2
26,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
26,3,2.885941668533996e-16,2.885941668533996e-16,0.0,0.0,3,0
27,1,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,1,2
27,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
27,3,2.588208183524401e-16,2.588208183524401e-16,0.0,0.0,3,0
28,1,0.0,1.1102230246251565e-16,0.0,1.0,1,2
28,2,1.1102230246251565e-16,1.9442640021330907e-16,0.0,1.0,2,1
28,3,1.9442640021330907e-16,1.9442640021330907e-16,0.0,0.0,3,0
29,1,0.0,9.808343567481758e-17,0.0,1.0,1,2
29,2,4.440892098500626e-16,4.440892098500626e-16,0.0,1.0,2,1
29,3,2.220446049250313e-16,2.220446049250313e-16,0.0,0.0,3,0
30,1,0.0,2.220446049250313e-16,0.0,1.0,1,2
30,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
30,3,2.220446049250313e-16,2.220446049250313e-16,0.0,0.0,3,0
31,1,1.1102230246251565e-16,6.030509359459349e-16,0.0,1.0,1,2
31,2,3.9449701535822967e-16,6.030509359459349e-16,0.0,1.0,2,1
31,3,6.030509359459349e-16,6.030509359459349e-16,0.0,0.0,3,0
32,1,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,1,2
32,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
32,3,4.440892098500626e-16,4.440892098500626e-16,0.0,0.0,3,0
33,1,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,1,2
33,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
33,3,2.220446049250313e-16,2.220446049250313e-16,0.0,0.0,3,0
34,1,1.1102230246251565e-16,1.8679194678022728e-16,0.0,1.0,1,2
34,2,4.440892098500626e-16,4.440892098500626e-16,0.0,1.0,2,1
34,3,2.220446049250313e-16,2.220446049250313e-16,0.0,0.0,3,0
35,1,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,1,2
35,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
35,3,2.715679681112714e-16,2.715679681112714e-16,0.0,0.0,3,0
36,1,0.0,9.971892660886784e-17,0.0,1.0,1,2
36,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
36,3,1.8054610369919924e-16,1.8054610369919924e-16,0.0,0.0,3,0
37,1,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,1,2
37,2,2.813891038903944e-16,2.813891038903944e-16,0.0,1.0,2,1
37,3,2.8270942805769224e-16,2.8270942805769224e-16,0.0,0.0,3,0
38,1,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,1,2
38,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
38,3,4.440892098500626e-16,4.440892098500626e-16,0.0,0.0,3,0
39,1,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,1,2
39,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
39,3,2.220446049250313e-16,2.220446049250313e-16,0.0,0.0,3,0
40,1,2.220446049250313e-16,2.8196557867051263e-16,0.0,1.0,1,2
40,2,2.8196557867051263e-16,7.830968229144171e-16,0.0,1.0,2,1
40,3,3.385771275803579e-16,3.385771275803579e-16,0.0,0.0,3,0
41,1,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,1,2
41,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
41,3,2.220446049250313e-16,2.220446049250313e-16,0.0,0.0,3,0
42,1,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,1,2
42,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
42,3,2.220446049250313e-16,2.220446049250313e-16,0.0,0.0,3,0
43,1,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,1,2
43,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
43,3,2.220446049250313e-16,2.220446049250313e-16,0.0,0.0,3,0
44,1,0.0,1.8579085774791132e-16,0.0,1.0,1,2
44,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
44,3,3.1264946736125096e-16,3.1264946736125096e-16,0.0,0.0,3,0
45,1,4.440892098500626e-16,4.440892098500626e-16,0.0,1.0,1,2
45,2,4.440892098500626e-16,4.440892098500626e-16,0.0,1.0,2,1
45,3,4.440892098500626e-16,4.440892098500626e-16,0.0,0.0,3,0
46,1,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,1,2
46,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
46,3,2.268135549740016e-16,2.268135549740016e-16,0.0,0.0,3,0
47,1,2.220446049250313e-16,2.6745802683132124e-16,0.0,1.0,1,2
47,2,2.220446049250313e-16,2.6745802683132124e-16,0.0,1.0,2,1
47,3,3.3306690738754696e-16,3.3306690738754696e-16,0.0,0.0,3,0
48,1,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,1,2
48,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
48,3,2.220446049250313e-16,2.220446049250313e-16,0.0,0.0,3,0
49,1,3.3306690738754696e-16,3.3306690738754696e-16,0.0,1.0,1,2
49,2,3.3306690738754696e-16,3.3306690738754696e-16,0.0,1.0,2,1
49,3,3.3306690738754696e-16,3.3306690738754696e-16,0.0,0.0,3,0
50,1,1.1102230246251565e-16,1.1102230246251565e-16,0.0,1.0,1,2
50,2,4.440892098500626e-16,4.440892098500626e-16,0.0,1.0,2,1
50,3,1.1619546399726182e-16,1.1619546399726182e-16,0.0,0.0,3,0
51,1,2.220446049250313e-16,2.848171848513748e-16,0.0,1.0,1,2
51,2,2.848171848513748e-16,2.848171848513748e-16,0.0,1.0,2,1
51,3,3.816796562799475e-16,3.816796562799475e-16,0.0,0.0,3,0
52,1,3.3306690738754696e-16,3.3306690738754696e-16,0.0,1.0,1,2
52,2,3.3306690738754696e-16,3.3306690738754696e-16,0.0,1.0,2,1
52,3,6.661338147750939e-16,6.661338147750939e-16,0.0,0.0,3,0
53,1,0.0,1.2651085307892047e-16,0.0,1.0,1,2
53,2,1.1102230246251565e-16,1.2651085307892047e-16,0.0,1.0,2,1
53,3,2.220446049250313e-16,2.220446049250313e-16,0.0,0.0,3,0
54,1,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,1,2
54,2,2.4881219049994197e-16,2.822537990062538e-16,0.0,1.0,2,1
54,3,2.822537990062538e-16,2.822537990062538e-16,0.0,0.0,3,0
55,1,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,1,2
55,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
55,3,2.220446049250313e-16,2.220446049250313e-16,0.0,0.0,3,0
56,1,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,1,2
56,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
56,3,2.220446049250313e-16,2.220446049250313e-16,0.0,0.0,3,0
57,1,4.440892098500626e-16,4.440892098500626e-16,0.0,1.0,1,2
57,2,4.440892098500626e-16,4.440892098500626e-16,0.0,1.0,2,1
57,3,4.440892098500626e-16,4.440892098500626e-16,0.0,0.0,3,0
58,1,2.220446049250313e-16,2.8472690767204885e-16,0.0,1.0,1,2
58,2,6.661338147750939e-16,6.661338147750939e-16,0.0,1.0,2,1
58,3,2.980958483070941e-16,2.980958483070941e-16,0.0,0.0,3,0
59,1,4.440892098500626e-16,2.220446049250313e-16,0.0,1.0,1,2
59,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
59,3,2.220446049250313e-16,2.220446049250313e-16,0.0,0.0,3,0
60,1,0.0,2.603095948223699e-16,0.0,1.0,1,2
60,2,9.331327227468151e-17,2.603095948223699e-16,0.0,1.0,2,1
60,3,2.603095948223699e-16,2.603095948223699e-16,0.0,0.0,3,0
61,1,0.0,1.5781947268588214e-16,0.0,1.0,1,2
61,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
61,3,3.004907170274439e-16,3.004907170274439e-16,0.0,0.0,3,0
62,1,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,1,2
62,2,2.220446049250313e-16,2.220446049250313e-16,0.0,1.0,2,1
62,3,2.220446049250313e-16,2.220446049250313e-16,0.0,0.0,3,0
63,1,0.0,1.5327520576105708e-16,0.0,1.0,1,2
63,2,1.5327520576105708e-16,1.5327520576105708e-16,0.0,1.0,2,1
63,3,3.6072573064027863e-16,3.6072573064027863e-16,0.0,0.0,3,0


==> anc/results/summary.json <==
{
  "equivalence_max_prediction_difference": 6.661338147750939e-15,
  "equivalence_max_mse_difference": 1.1709383462843448e-17,
  "monolithic_mse": {
    "median": 0.0025185487247693828,
    "p025": 0.0023575973729176927,
    "p975": 0.0026976734938265775,
    "n": 384
  },
  "random_basis_edit_error": {
    "median": 1.5126523837015955,
    "p025": 0.742644027174183,
    "p975": 1.7556657776801825,
    "n": 64
  },
  "transported_edit_max_error": 6.91402093751971e-16,
  "anchor_span_max_error": 6.661338147750939e-16,
  "span_projection_max_error": 7.830968229144171e-16,
  "unidentifiable_anchor_max_difference": 0.0,
  "source_basis_transfer": {
    "median": 1.487470971037797,
    "p025": 0.8217139979752308,
    "p975": 1.734443389219145,
    "n": 64
  },
  "target_basis_transfer_max_error": 9.736977480410572e-16,
  "known_basis_transport_max_error": 1.0338632868655768e-15,
  "noisy_anchors": [
    {
      "sd": 0.05,
      "n_repeats": 1,
      "inverse_error": {
        "median": 0.0858470668830947,
        "p025": 0.043136932624180446,
        "p975": 0.13083957245293817,
        "n": 64
      },
      "procrustes_error": {
        "median": 0.04470941719746076,
        "p025": 0.016031557118725604,
        "p975": 0.08106946728208698,
        "n": 64
      }
    },
    {
      "sd": 0.05,
      "n_repeats": 4,
      "inverse_error": {
        "median": 0.04146151572199924,
        "p025": 0.027160243874491116,
        "p975": 0.06522019778554672,
        "n": 64
      },
      "procrustes_error": {
        "median": 0.022440451816369146,
        "p025": 0.009416133776205529,
        "p975": 0.04022518878157592,
        "n": 64
      }
    },
    {
      "sd": 0.05,
      "n_repeats": 16,
      "inverse_error": {
        "median": 0.02128449614511574,
        "p025": 0.012304474352922526,
        "p975": 0.03370417684420279,
        "n": 64
      },
      "procrustes_error": {
        "median": 0.011028880858643397,
        "p025": 0.003175972828873452,
        "p975": 0.01944420252906731,
        "n": 64
      }
    },
    {
      "sd": 0.05,
      "n_repeats": 64,
      "inverse_error": {
        "median": 0.010651160438602394,
        "p025": 0.006663953401281397,
        "p975": 0.016310298408181493,
        "n": 64
      },
      "procrustes_error": {
        "median": 0.005456444312425465,
        "p025": 0.0019388231420970846,
        "p975": 0.011522373667659666,
        "n": 64
      }
    },
    {
      "sd": 0.2,
      "n_repeats": 1,
      "inverse_error": {
        "median": 0.32441209742734195,
        "p025": 0.197267371223414,
        "p975": 0.7248574449287033,
        "n": 64
      },
      "procrustes_error": {
        "median": 0.17205894321829152,
        "p025": 0.059852337164178725,
        "p975": 0.35387509701426784,
        "n": 64
      }
    },
    {
      "sd": 0.2,
      "n_repeats": 4,
      "inverse_error": {
        "median": 0.15498134289155718,
        "p025": 0.08962604031332246,
        "p975": 0.27936918525237936,
        "n": 64
      },
      "procrustes_error": {
        "median": 0.08640309435364926,
        "p025": 0.030607986136949976,
        "p975": 0.19192107353494847,
        "n": 64
      }
    },
    {
      "sd": 0.2,
      "n_repeats": 16,
      "inverse_error": {
        "median": 0.08364000325591703,
        "p025": 0.042273919294044573,
        "p975": 0.12046334549669124,
        "n": 64
      },
      "procrustes_error": {
        "median": 0.04494747771113548,
        "p025": 0.01333387619448345,
        "p975": 0.07485870668563979,
        "n": 64
      }
    },
    {
      "sd": 0.2,
      "n_repeats": 64,
      "inverse_error": {
        "median": 0.038572754977395034,
        "p025": 0.02455664162425748,
        "p975": 0.06358694911186766,
        "n": 64
      },
      "procrustes_error": {
        "median": 0.018975440451204233,
        "p025": 0.006720645731856538,
        "p975": 0.04253651506913456,
        "n": 64
      }
    },
    {
      "sd": 0.5,
      "n_repeats": 1,
      "inverse_error": {
        "median": 0.7249805019226401,
        "p025": 0.37984385907849094,
        "p975": 9.82444644420883,
        "n": 64
      },
      "procrustes_error": {
        "median": 0.4795020959336383,
        "p025": 0.14631178771152334,
        "p975": 1.1581885694870837,
        "n": 64
      }
    },
    {
      "sd": 0.5,
      "n_repeats": 4,
      "inverse_error": {
        "median": 0.40743891112654435,
        "p025": 0.239614065212407,
        "p975": 1.031488591750503,
        "n": 64
      },
      "procrustes_error": {
        "median": 0.19530964749292104,
        "p025": 0.0783548017412358,
        "p975": 0.46332831957010007,
        "n": 64
      }
    },
    {
      "sd": 0.5,
      "n_repeats": 16,
      "inverse_error": {
        "median": 0.19922215050320913,
        "p025": 0.09602433438398336,
        "p975": 0.44434005831016393,
        "n": 64
      },
      "procrustes_error": {
        "median": 0.10520248517329087,
        "p025": 0.031227950078635,
        "p975": 0.20536147067263347,
        "n": 64
      }
    },
    {
      "sd": 0.5,
      "n_repeats": 64,
      "inverse_error": {
        "median": 0.10102071543103033,
        "p025": 0.06265456321325967,
        "p975": 0.15867932699140658,
        "n": 64
      },
      "procrustes_error": {
        "median": 0.05241406386810528,
        "p025": 0.019123276586588096,
        "p975": 0.09681301380567647,
        "n": 64
      }
    }
  ],
  "conditioning": [
    {
      "scale": 1,
      "condition": 1.0,
      "inverse_error": {
        "median": 0.007917305019689659,
        "p025": 0.00538352471971166,
        "p975": 0.013058854473131268,
        "n": 64
      },
      "procrustes_error": {
        "median": 0.004251045404698516,
        "p025": 0.001407068539754788,
        "p975": 0.008366977718679511,
        "n": 64
      }
    },
    {
      "scale": 0.3,
      "condition": 3.3333333333333335,
      "inverse_error": {
        "median": 0.02211334680646191,
        "p025": 0.01164014116995647,
        "p975": 0.037647734028634125,
        "n": 64
      },
      "procrustes_error": {
        "median": 0.008380074926842365,
        "p025": 0.0024173021444503042,
        "p975": 0.02214033275202781,
        "n": 64
      }
    },
    {
      "scale": 0.1,
      "condition": 10.0,
      "inverse_error": {
        "median": 0.0651109173361509,
        "p025": 0.03235477802738845,
        "p975": 0.1234661409500009,
        "n": 64
      },
      "procrustes_error": {
        "median": 0.017868415861165603,
        "p025": 0.003749803338108034,
        "p975": 0.06363977935449637,
        "n": 64
      }
    },
    {
      "scale": 0.03,
      "condition": 33.333333333333336,
      "inverse_error": {
        "median": 0.20197338834516934,
        "p025": 0.10835001278090971,
        "p975": 0.6778576133416536,
        "n": 64
      },
      "procrustes_error": {
        "median": 0.05599538969257198,
        "p025": 0.008495983488668445,
        "p975": 0.1935352490795739,
        "n": 64
      }
    },
    {
      "scale": 0.01,
      "condition": 100.0,
      "inverse_error": {
        "median": 0.5860231519151956,
        "p025": 0.33477564074222316,
        "p975": 6.329448696735026,
        "n": 64
      },
      "procrustes_error": {
        "median": 0.203290904635618,
        "p025": 0.020183146190292173,
        "p975": 1.1547035512390647,
        "n": 64
      }
    }
  ],
  "environment": {
    "python": "3.12.14",
    "numpy": "2.3.5",
    "matplotlib": "3.11.2"
  },
  "protocol_sha256": "3bb6ae620fc89a4b91e355e0541467102fb1f1ed3497b55d0f1bd86cfee1e826",
  "analysis_sha256": "7738de69d409ee5a9bced4a41c03e37ca26a3556cfd678bffef9a6a378521eb8"
}

==> anc/results/tolerance_sensitivity.csv <==
policy,delta,noise_sd,threshold,trials,healthy_rejections,fault_rejections,healthy_false_positive_fraction,fault_detection_fraction,analytic_healthy_false_positive,analytic_fault_detection
Absolute 5σ,1e-06,0.0001,0.0005,16384,0,0,0.0,0.0,5.733031437583891e-07,5.762787638252553e-07
Absolute 5σ,1.778279410038923e-06,0.0001,0.0005,16384,0,0,0.0,0.0,5.733031437583891e-07,5.827278050976944e-07
Absolute 5σ,3.162277660168379e-06,0.0001,0.0005,16384,0,0,0.0,0.0,5.733031437583891e-07,6.032561021186731e-07
Absolute 5σ,5.623413251903491e-06,0.0001,0.0005,16384,0,0,0.0,0.0,5.733031437583891e-07,6.695284095677103e-07
Absolute 5σ,1e-05,0.0001,0.0005,16384,0,0,0.0,0.0,5.733031437583891e-07,8.929724151449322e-07
Absolute 5σ,1.778279410038923e-05,0.0001,0.0005,16384,0,0,0.0,0.0,5.733031437583891e-07,1.7484159052797018e-06
Absolute 5σ,3.1622776601683795e-05,0.0001,0.0005,16384,0,0,0.0,0.0,5.733031437583891e-07,6.291444056169367e-06
Absolute 5σ,5.623413251903491e-05,0.0001,0.0005,16384,0,1,0.0,6.103515625e-05,5.733031437583891e-07,5.3243368904992835e-05
Absolute 5σ,0.0001,0.0001,0.0005,16384,0,24,0.0,0.00146484375,5.733031437583891e-07,0.0013498980329099085
Absolute 5σ,0.00017782794100389227,0.0001,0.0005,16384,0,1139,0.0,0.06951904296875,5.733031437583891e-07,0.07444811540267977
Absolute 5σ,0.00031622776601683794,0.0001,0.0005,16384,0,14866,0.0,0.9073486328125,5.733031437583891e-07,0.9073406583584898
Absolute 5σ,0.0005623413251903491,0.0001,0.0005,16384,0,16384,0.0,1.0,5.733031437583891e-07,0.999999999790562
Absolute 5σ,0.001,0.0001,0.0005,16384,0,16384,0.0,1.0,5.733031437583891e-07,1.0
Absolute 5σ,0.0017782794100389228,0.0001,0.0005,16384,0,16384,0.0,1.0,5.733031437583891e-07,1.0
Absolute 5σ,0.0031622776601683794,0.0001,0.0005,16384,0,16384,0.0,1.0,5.733031437583891e-07,1.0
Absolute 5σ,0.005623413251903491,0.0001,0.0005,16384,0,16384,0.0,1.0,5.733031437583891e-07,1.0
Absolute 5σ,0.01,0.0001,0.0005,16384,0,16384,0.0,1.0,5.733031437583891e-07,1.0
Absolute 5σ,0.01778279410038923,0.0001,0.0005,16384,0,16384,0.0,1.0,5.733031437583891e-07,1.0
Absolute 5σ,0.03162277660168379,0.0001,0.0005,16384,0,16384,0.0,1.0,5.733031437583891e-07,1.0
Absolute 5σ,0.05623413251903491,0.0001,0.0005,16384,0,16384,0.0,1.0,5.733031437583891e-07,1.0
Absolute 5σ,0.1,0.0001,0.0005,16384,0,16384,0.0,1.0,5.733031437583891e-07,1.0
Absolute 5σ,0.1778279410038923,0.0001,0.0005,16384,0,16384,0.0,1.0,5.733031437583891e-07,1.0
Absolute 5σ,0.31622776601683794,0.0001,0.0005,16384,0,16384,0.0,1.0,5.733031437583891e-07,1.0
Absolute 5σ,0.5623413251903491,0.0001,0.0005,16384,0,16384,0.0,1.0,5.733031437583891e-07,1.0
Absolute 5σ,1.0,0.0001,0.0005,16384,0,16384,0.0,1.0,5.733031437583891e-07,1.0
Relative 5%,1e-06,0.0001,5e-08,16384,16382,16374,0.9998779296875,0.9993896484375,0.9996010577362212,0.9996011375166889
Relative 5%,1.778279410038923e-06,0.0001,8.891397050194615e-08,16384,16374,16368,0.9993896484375,0.9990234375,0.9992905692504439,0.9992910177918717
Relative 5%,3.162277660168379e-06,0.0001,1.5811388300841896e-07,16384,16368,16371,0.9990234375,0.99920654296875,0.9987384342646424,0.9987409548725645
Relative 5%,5.623413251903491e-06,0.0001,2.8117066259517457e-07,16384,16353,16352,0.99810791015625,0.998046875,0.9977565856496043,0.9977707294367697
Relative 5%,1e-05,0.0001,5.000000000000001e-07,16384,16324,16308,0.996337890625,0.995361328125,0.9960105938185183,0.996089588701897
Relative 5%,1.778279410038923e-05,0.0001,8.891397050194615e-07,16384,16267,16257,0.99285888671875,0.99224853515625,0.9929057850442942,0.9933405575129475
Relative 5%,3.1622776601683795e-05,0.0001,1.5811388300841898e-06,16384,16164,16204,0.986572265625,0.989013671875,0.9873848630227966,0.9896714272673397
Relative 5%,5.623413251903491e-05,0.0001,2.8117066259517456e-06,16384,16024,16209,0.97802734375,0.98931884765625,0.9775687825478049,0.988080630851872
Relative 5%,0.0001,0.0001,5e-06,16384,15712,16287,0.958984375,0.99407958984375,0.960122388323255,0.9945941558840657
Relative 5%,0.00017782794100389227,0.0001,8.891397050194615e-06,16384,15217,16383,0.92877197265625,0.99993896484375,0.9291502806735901,0.9998709299825108
Relative 5%,0.00031622776601683794,0.0001,1.5811388300841898e-05,16384,14361,16384,0.87652587890625,1.0,0.8743670611628918,0.9999999996958373
Relative 5%,0.0005623413251903491,0.0001,2.8117066259517457e-05,16384,12723,16384,0.77655029296875,1.0,0.7785795052022282,1.0
Relative 5%,0.001,0.0001,5e-05,16384,10089,16384,0.61578369140625,1.0,0.6170750774519739,1.0
Relative 5%,0.0017782794100389228,0.0001,8.891397050194615e-05,16384,6113,16384,0.37310791015625,1.0,0.37392800242967517,1.0
Relative 5%,0.0031622776601683794,0.0001,0.00015811388300841897,16384,1935,16384,0.11810302734375,1.0,0.1138462980066581,1.0
Relative 5%,0.005623413251903491,0.0001,0.00028117066259517455,16384,70,16384,0.0042724609375,1.0,0.004927942779179457,1.0
Relative 5%,0.01,0.0001,0.0005,16384,0,16384,0.0,1.0,5.733031437583891e-07,1.0
Relative 5%,0.01778279410038923,0.0001,0.0008891397050194615,16384,0,16384,0.0,1.0,6.0345327740353545e-19,1.0
Relative 5%,0.03162277660168379,0.0001,0.0015811388300841897,16384,0,16384,0.0,1.0,2.5968070393402577e-56,1.0
Relative 5%,0.05623413251903491,0.0001,0.002811706625951746,16384,0,16384,0.0,1.0,6.05975663049461e-174,1.0
Relative 5%,0.1,0.0001,0.005000000000000001,16384,0,16384,0.0,1.0,0.0,1.0
Relative 5%,0.1778279410038923,0.0001,0.008891397050194615,16384,0,16384,0.0,1.0,0.0,1.0
Relative 5%,0.31622776601683794,0.0001,0.0158113883008419,16384,0,16384,0.0,1.0,0.0,1.0
Relative 5%,0.5623413251903491,0.0001,0.028117066259517456,16384,0,16384,0.0,1.0,0.0,1.0
Relative 5%,1.0,0.0001,0.05,16384,0,16384,0.0,1.0,0.0,1.0
Hybrid maximum,1e-06,0.0001,0.0005,16384,0,0,0.0,0.0,5.733031437583891e-07,5.762787638252553e-07
Hybrid maximum,1.778279410038923e-06,0.0001,0.0005,16384,0,0,0.0,0.0,5.733031437583891e-07,5.827278050976944e-07
Hybrid maximum,3.162277660168379e-06,0.0001,0.0005,16384,0,0,0.0,0.0,5.733031437583891e-07,6.032561021186731e-07
Hybrid maximum,5.623413251903491e-06,0.0001,0.0005,16384,0,0,0.0,0.0,5.733031437583891e-07,6.695284095677103e-07
Hybrid maximum,1e-05,0.0001,0.0005,16384,0,0,0.0,0.0,5.733031437583891e-07,8.929724151449322e-07
Hybrid maximum,1.778279410038923e-05,0.0001,0.0005,16384,0,0,0.0,0.0,5.733031437583891e-07,1.7484159052797018e-06
Hybrid maximum,3.1622776601683795e-05,0.0001,0.0005,16384,0,0,0.0,0.0,5.733031437583891e-07,6.291444056169367e-06
Hybrid maximum,5.623413251903491e-05,0.0001,0.0005,16384,0,1,0.0,6.103515625e-05,5.733031437583891e-07,5.3243368904992835e-05
Hybrid maximum,0.0001,0.0001,0.0005,16384,0,24,0.0,0.00146484375,5.733031437583891e-07,0.0013498980329099085
Hybrid maximum,0.00017782794100389227,0.0001,0.0005,16384,0,1139,0.0,0.06951904296875,5.733031437583891e-07,0.07444811540267977
Hybrid maximum,0.00031622776601683794,0.0001,0.0005,16384,0,14866,0.0,0.9073486328125,5.733031437583891e-07,0.9073406583584898
Hybrid maximum,0.0005623413251903491,0.0001,0.0005,16384,0,16384,0.0,1.0,5.733031437583891e-07,0.999999999790562
Hybrid maximum,0.001,0.0001,0.0005,16384,0,16384,0.0,1.0,5.733031437583891e-07,1.0
Hybrid maximum,0.0017782794100389228,0.0001,0.0005,16384,0,16384,0.0,1.0,5.733031437583891e-07,1.0
Hybrid maximum,0.0031622776601683794,0.0001,0.0005,16384,0,16384,0.0,1.0,5.733031437583891e-07,1.0
Hybrid maximum,0.005623413251903491,0.0001,0.0005,16384,0,16384,0.0,1.0,5.733031437583891e-07,1.0
Hybrid maximum,0.01,0.0001,0.0005,16384,0,16384,0.0,1.0,5.733031437583891e-07,1.0
Hybrid maximum,0.01778279410038923,0.0001,0.0008891397050194615,16384,0,16384,0.0,1.0,6.0345327740353545e-19,1.0
Hybrid maximum,0.03162277660168379,0.0001,0.0015811388300841897,16384,0,16384,0.0,1.0,2.5968070393402577e-56,1.0
Hybrid maximum,0.05623413251903491,0.0001,0.002811706625951746,16384,0,16384,0.0,1.0,6.05975663049461e-174,1.0
Hybrid maximum,0.1,0.0001,0.005000000000000001,16384,0,16384,0.0,1.0,0.0,1.0
Hybrid maximum,0.1778279410038923,0.0001,0.008891397050194615,16384,0,16384,0.0,1.0,0.0,1.0
Hybrid maximum,0.31622776601683794,0.0001,0.0158113883008419,16384,0,16384,0.0,1.0,0.0,1.0
Hybrid maximum,0.5623413251903491,0.0001,0.028117066259517456,16384,0,16384,0.0,1.0,0.0,1.0
Hybrid maximum,1.0,0.0001,0.05,16384,0,16384,0.0,1.0,0.0,1.0


==> anc/results/verifier_mutations.csv <==
seed,implementation,group,execution,geometry,prediction,anchor_edit,scope_rank,accepted,roundtrip_max_abs,prediction_max_abs,anchor_edit_max_abs,all_axis_edit_rms,measured_anchor_rank,claimed_dimension,shared_faulty_reference_prediction_difference,reference_repair_pass,validated_fault,exception
0,Healthy reference,healthy,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,4.440892098500626e-16,2.757409560870641e-16,3,3,0.0,True,False,
0,Transposed synthesis,fault,True,False,False,False,True,False,4.245464316536931,4.592116289094683,0.9474357400328945,0.9563880986838563,3,3,0.0,True,True,
0,Duplicate unit gain,fault,True,False,False,False,True,False,3.3479996051952345,3.5190208120331765,1.0000000000000009,1.0000000000000002,3,3,0.0,True,True,
0,Dropped coordinate,fault,True,False,False,False,True,False,1.7760693829383412,2.613301081207334,0.6324534885865948,0.5773502691896258,3,3,0.0,True,True,
0,Untransported edit,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.3322676295501878e-15,1.979197220386458,1.2593370222333162,3,3,0.0,True,True,
0,Stale basis map,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.3322676295501878e-15,1.9821105031085433,1.5130067211625409,3,3,0.0,True,True,
0,Reversed edit sign,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.3322676295501878e-15,2.0000000000000004,2.0000000000000004,3,3,0.0,True,True,
0,Omitted action,fault,True,True,False,True,True,False,1.3322676295501878e-15,2.886161938627197,4.440892098500626e-16,2.757409560870641e-16,3,3,0.0,True,True,
0,Format-only zeros,fault,True,True,False,True,True,False,1.3322676295501878e-15,3.5190208120331756,4.440892098500626e-16,2.757409560870641e-16,3,3,0.0,True,True,
0,False full-span claim,fault,True,True,True,True,False,False,1.3322676295501878e-15,1.3322676295501878e-15,4.440892098500626e-16,0.8164965809277261,1,3,0.0,True,True,
0,Signed permutation,benign,True,True,True,True,True,True,8.881784197001252e-16,1.3322676295501878e-15,4.440892098500626e-16,2.9092180516285607e-16,3,3,0.0,True,False,
0,Reflection,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,4.440892098500626e-16,2.757409560870641e-16,3,3,0.0,True,False,
0,Consistent unit change,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,4.440892098500626e-16,2.757409560870641e-16,3,3,0.0,True,False,
0,No-op rewrite,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,4.440892098500626e-16,2.757409560870641e-16,3,3,0.0,True,False,
0,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
1,Healthy reference,healthy,True,True,True,True,True,True,1.7763568394002505e-15,1.9984014443252818e-15,5.09628338424582e-16,4.2145226662299233e-16,3,3,0.0,True,False,
1,Transposed synthesis,fault,True,False,False,False,True,False,5.6626334659334585,6.16962285192516,1.290447090339128,1.312165741049707,3,3,0.0,True,True,
1,Duplicate unit gain,fault,True,False,False,False,True,False,2.8221145438672917,3.7267071751856373,1.0,1.0,3,3,0.0,True,True,
1,Dropped coordinate,fault,True,False,False,False,True,False,2.4672101008738747,3.7355884980800163,0.991092797822673,0.5773502691896258,3,3,0.0,True,True,
1,Untransported edit,fault,True,True,True,False,True,False,1.7763568394002505e-15,1.9984014443252818e-15,1.9955364372149687,1.368571672127376,3,3,0.0,True,True,
1,Stale basis map,fault,True,True,True,False,True,False,1.7763568394002505e-15,1.9984014443252818e-15,0.9567455721526923,1.008540099736467,3,3,0.0,True,True,
1,Reversed edit sign,fault,True,True,True,False,True,False,1.7763568394002505e-15,1.9984014443252818e-15,2.0,2.0,3,3,0.0,True,True,
1,Omitted action,fault,True,True,False,True,True,False,1.7763568394002505e-15,2.9001104906028097,5.09628338424582e-16,4.2145226662299233e-16,3,3,0.0,True,True,
1,Format-only zeros,fault,True,True,False,True,True,False,1.7763568394002505e-15,3.7267071751856373,5.09628338424582e-16,4.2145226662299233e-16,3,3,0.0,True,True,
1,False full-span claim,fault,True,True,True,True,False,False,1.7763568394002505e-15,1.9984014443252818e-15,5.09628338424582e-16,0.8164965809277261,1,3,0.0,True,True,
1,Signed permutation,benign,True,True,True,True,True,True,1.5543122344752192e-15,2.220446049250313e-15,4.781249586840155e-16,4.212619323586846e-16,3,3,0.0,True,False,
1,Reflection,benign,True,True,True,True,True,True,1.7763568394002505e-15,1.9984014443252818e-15,5.09628338424582e-16,4.2145226662299233e-16,3,3,0.0,True,False,
1,Consistent unit change,benign,True,True,True,True,True,True,1.7763568394002505e-15,1.9984014443252818e-15,5.09628338424582e-16,4.2145226662299233e-16,3,3,0.0,True,False,
1,No-op rewrite,benign,True,True,True,True,True,True,1.7763568394002505e-15,1.9984014443252818e-15,5.09628338424582e-16,4.2145226662299233e-16,3,3,0.0,True,False,
1,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
2,Healthy reference,healthy,True,True,True,True,True,True,6.661338147750939e-16,8.881784197001252e-16,1.1102230246251565e-16,1.1922892078911794e-16,3,3,0.0,True,False,
2,Transposed synthesis,fault,True,False,False,False,True,False,3.9179213192377316,3.9806882308562472,0.779083545681294,1.0005206658646864,3,3,0.0,True,True,
2,Duplicate unit gain,fault,True,False,False,False,True,False,3.08339283384822,4.635038261528479,1.0,0.9999999999999999,3,3,0.0,True,True,
2,Dropped coordinate,fault,True,False,False,False,True,False,2.4375192275673108,2.5977081507735447,0.7095719384443446,0.5773502691896257,3,3,0.0,True,True,
2,Untransported edit,fault,True,True,True,False,True,False,6.661338147750939e-16,8.881784197001252e-16,1.307267948373757,1.2700013970425095,3,3,0.0,True,True,
2,Stale basis map,fault,True,True,True,False,True,False,6.661338147750939e-16,8.881784197001252e-16,1.4794615691068171,1.485790283413708,3,3,0.0,True,True,
2,Reversed edit sign,fault,True,True,True,False,True,False,6.661338147750939e-16,8.881784197001252e-16,2.0,2.0,3,3,0.0,True,True,
2,Omitted action,fault,True,True,False,True,True,False,6.661338147750939e-16,3.0964363648118676,1.1102230246251565e-16,1.1922892078911794e-16,3,3,0.0,True,True,
2,Format-only zeros,fault,True,True,False,True,True,False,6.661338147750939e-16,4.63503826152848,1.1102230246251565e-16,1.1922892078911794e-16,3,3,0.0,True,True,
2,False full-span claim,fault,True,True,True,True,False,False,6.661338147750939e-16,8.881784197001252e-16,1.1102230246251565e-16,0.8164965809277261,1,3,0.0,True,True,
2,Signed permutation,benign,True,True,True,True,True,True,6.661338147750939e-16,8.881784197001252e-16,1.1102230246251565e-16,1.123253531311495e-16,3,3,0.0,True,False,
2,Reflection,benign,True,True,True,True,True,True,6.661338147750939e-16,8.881784197001252e-16,1.1102230246251565e-16,1.1922892078911794e-16,3,3,0.0,True,False,
2,Consistent unit change,benign,True,True,True,True,True,True,6.661338147750939e-16,8.881784197001252e-16,1.1102230246251565e-16,1.1922892078911794e-16,3,3,0.0,True,False,
2,No-op rewrite,benign,True,True,True,True,True,True,6.661338147750939e-16,8.881784197001252e-16,1.1102230246251565e-16,1.1922892078911794e-16,3,3,0.0,True,False,
2,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
3,Healthy reference,healthy,True,True,True,True,True,True,1.1102230246251565e-15,1.9984014443252818e-15,4.440892098500626e-16,3.9691126925731935e-16,3,3,0.0,True,False,
3,Transposed synthesis,fault,True,False,False,False,True,False,4.467221149470861,5.5308995903604625,1.1541365044514647,1.3855528187531174,3,3,0.0,True,True,
3,Duplicate unit gain,fault,True,False,False,False,True,False,2.869235993870879,2.9852622716153268,0.9999999999999998,0.9999999999999994,3,3,0.0,True,True,
3,Dropped coordinate,fault,True,False,False,False,True,False,3.0653131464424352,2.8433386833586467,0.9702179968393458,0.5773502691896258,3,3,0.0,True,True,
3,Untransported edit,fault,True,True,True,False,True,False,1.1102230246251565e-15,1.9984014443252818e-15,1.2258134896476984,1.4279292686270355,3,3,0.0,True,True,
3,Stale basis map,fault,True,True,True,False,True,False,1.1102230246251565e-15,1.9984014443252818e-15,1.2763029929533032,1.1548202810371093,3,3,0.0,True,True,
3,Reversed edit sign,fault,True,True,True,False,True,False,1.1102230246251565e-15,1.9984014443252818e-15,2.0,1.9999999999999998,3,3,0.0,True,True,
3,Omitted action,fault,True,True,False,True,True,False,1.1102230246251565e-15,2.9683077670234943,4.440892098500626e-16,3.9691126925731935e-16,3,3,0.0,True,True,
3,Format-only zeros,fault,True,True,False,True,True,False,1.1102230246251565e-15,2.9852622716153276,4.440892098500626e-16,3.9691126925731935e-16,3,3,0.0,True,True,
3,False full-span claim,fault,True,True,True,True,False,False,1.1102230246251565e-15,1.9984014443252818e-15,4.440892098500626e-16,0.8164965809277261,1,3,0.0,True,True,
3,Signed permutation,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.9984014443252818e-15,4.440892098500626e-16,3.8815392083905114e-16,3,3,0.0,True,False,
3,Reflection,benign,True,True,True,True,True,True,1.1102230246251565e-15,1.9984014443252818e-15,4.440892098500626e-16,3.9691126925731935e-16,3,3,0.0,True,False,
3,Consistent unit change,benign,True,True,True,True,True,True,1.1102230246251565e-15,1.9984014443252818e-15,4.440892098500626e-16,3.9691126925731935e-16,3,3,0.0,True,False,
3,No-op rewrite,benign,True,True,True,True,True,True,1.1102230246251565e-15,1.9984014443252818e-15,4.440892098500626e-16,3.9691126925731935e-16,3,3,0.0,True,False,
3,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
4,Healthy reference,healthy,True,True,True,True,True,True,1.3322676295501878e-15,1.7763568394002505e-15,4.440892098500626e-16,2.9045619414387764e-16,3,3,0.0,True,False,
4,Transposed synthesis,fault,True,False,False,False,True,False,3.810414873770677,4.756112641133162,0.8945200358273088,1.0949691577406448,3,3,0.0,True,True,
4,Duplicate unit gain,fault,True,False,False,False,True,False,3.4865800158795346,3.9860493190719293,1.0000000000000009,1.0000000000000002,3,3,0.0,True,True,
4,Dropped coordinate,fault,True,False,False,False,True,False,2.8435293678518923,3.5899078376473237,0.6552451884998469,0.5773502691896257,3,3,0.0,True,True,
4,Untransported edit,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.7763568394002505e-15,1.929899248579838,1.9120262839606486,3,3,0.0,True,True,
4,Stale basis map,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.7763568394002505e-15,1.7688951050477364,1.3066637179794467,3,3,0.0,True,True,
4,Reversed edit sign,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.7763568394002505e-15,2.0000000000000004,2.0000000000000004,3,3,0.0,True,True,
4,Omitted action,fault,True,True,False,True,True,False,1.3322676295501878e-15,2.7380964167150013,4.440892098500626e-16,2.9045619414387764e-16,3,3,0.0,True,True,
4,Format-only zeros,fault,True,True,False,True,True,False,1.3322676295501878e-15,3.9860493190719266,4.440892098500626e-16,2.9045619414387764e-16,3,3,0.0,True,True,
4,False full-span claim,fault,True,True,True,True,False,False,1.3322676295501878e-15,1.7763568394002505e-15,1.4270515693576991e-16,0.8164965809277261,1,3,0.0,True,True,
4,Signed permutation,benign,True,True,True,True,True,True,1.7763568394002505e-15,1.7763568394002505e-15,4.440892098500626e-16,3.1119130302970304e-16,3,3,0.0,True,False,
4,Reflection,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.7763568394002505e-15,4.440892098500626e-16,2.9045619414387764e-16,3,3,0.0,True,False,
4,Consistent unit change,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.7763568394002505e-15,4.440892098500626e-16,2.9045619414387764e-16,3,3,0.0,True,False,
4,No-op rewrite,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.7763568394002505e-15,4.440892098500626e-16,2.9045619414387764e-16,3,3,0.0,True,False,
4,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
5,Healthy reference,healthy,True,True,True,True,True,True,1.3322676295501878e-15,8.881784197001252e-16,2.220446049250313e-16,1.9133542665647718e-16,3,3,0.0,True,False,
5,Transposed synthesis,fault,True,False,False,False,True,False,5.3819485752634595,6.71831898190418,1.9490221260403797,1.6159626861065275,3,3,0.0,True,True,
5,Duplicate unit gain,fault,True,False,False,False,True,False,3.652487749929639,4.151934990439924,1.0000000000000004,1.0,3,3,0.0,True,True,
5,Dropped coordinate,fault,True,False,False,False,True,False,2.24615406716247,3.1135954663727947,0.7875923404744344,0.5773502691896257,3,3,0.0,True,True,
5,Untransported edit,fault,True,True,True,False,True,False,1.3322676295501878e-15,8.881784197001252e-16,1.138508564109294,1.2350686399599877,3,3,0.0,True,True,
5,Stale basis map,fault,True,True,True,False,True,False,1.3322676295501878e-15,8.881784197001252e-16,1.3177228698388463,1.1710384194350876,3,3,0.0,True,True,
5,Reversed edit sign,fault,True,True,True,False,True,False,1.3322676295501878e-15,8.881784197001252e-16,2.0,2.0,3,3,0.0,True,True,
5,Omitted action,fault,True,True,False,True,True,False,1.3322676295501878e-15,3.016476673995612,2.220446049250313e-16,1.9133542665647718e-16,3,3,0.0,True,True,
5,Format-only zeros,fault,True,True,False,True,True,False,1.3322676295501878e-15,4.151934990439922,2.220446049250313e-16,1.9133542665647718e-16,3,3,0.0,True,True,
5,False full-span claim,fault,True,True,True,True,False,False,1.3322676295501878e-15,8.881784197001252e-16,8.665699719593646e-18,0.8164965809277261,1,3,0.0,True,True,
5,Signed permutation,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,2.220446049250313e-16,1.3856582050099044e-16,3,3,0.0,True,False,
5,Reflection,benign,True,True,True,True,True,True,1.3322676295501878e-15,8.881784197001252e-16,2.220446049250313e-16,1.9133542665647718e-16,3,3,0.0,True,False,
5,Consistent unit change,benign,True,True,True,True,True,True,1.3322676295501878e-15,8.881784197001252e-16,2.220446049250313e-16,1.9133542665647718e-16,3,3,0.0,True,False,
5,No-op rewrite,benign,True,True,True,True,True,True,1.3322676295501878e-15,8.881784197001252e-16,2.220446049250313e-16,1.9133542665647718e-16,3,3,0.0,True,False,
5,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
6,Healthy reference,healthy,True,True,True,True,True,True,8.881784197001252e-16,1.3322676295501878e-15,3.3306690738754696e-16,2.1236693655514774e-16,3,3,0.0,True,False,
6,Transposed synthesis,fault,True,False,False,False,True,False,5.616045692061185,6.306219730604592,1.7501978786290295,1.5555458625635998,3,3,0.0,True,True,
6,Duplicate unit gain,fault,True,False,False,False,True,False,2.910881788648372,3.8094847762919057,1.0,0.9999999999999999,3,3,0.0,True,True,
6,Dropped coordinate,fault,True,False,False,False,True,False,2.5491372267032797,2.1930520717684088,0.6305999620997329,0.5773502691896257,3,3,0.0,True,True,
6,Untransported edit,fault,True,True,True,False,True,False,8.881784197001252e-16,1.3322676295501878e-15,1.2578843222228218,1.318741263905894,3,3,0.0,True,True,
6,Stale basis map,fault,True,True,True,False,True,False,8.881784197001252e-16,1.3322676295501878e-15,1.6772533829816916,1.7690552706199183,3,3,0.0,True,True,
6,Reversed edit sign,fault,True,True,True,False,True,False,8.881784197001252e-16,1.3322676295501878e-15,2.0,2.0,3,3,0.0,True,True,
6,Omitted action,fault,True,True,False,True,True,False,8.881784197001252e-16,2.765322697389759,3.3306690738754696e-16,2.1236693655514774e-16,3,3,0.0,True,True,
6,Format-only zeros,fault,True,True,False,True,True,False,8.881784197001252e-16,3.8094847762919084,3.3306690738754696e-16,2.1236693655514774e-16,3,3,0.0,True,True,
6,False full-span claim,fault,True,True,True,True,False,False,8.881784197001252e-16,1.3322676295501878e-15,1.0256939454324073e-16,0.8164965809277261,1,3,0.0,True,True,
6,Signed permutation,benign,True,True,True,True,True,True,8.881784197001252e-16,1.3322676295501878e-15,3.3306690738754696e-16,2.2493651381226277e-16,3,3,0.0,True,False,
6,Reflection,benign,True,True,True,True,True,True,8.881784197001252e-16,1.3322676295501878e-15,3.3306690738754696e-16,2.1236693655514774e-16,3,3,0.0,True,False,
6,Consistent unit change,benign,True,True,True,True,True,True,8.881784197001252e-16,1.3322676295501878e-15,3.3306690738754696e-16,2.1236693655514774e-16,3,3,0.0,True,False,
6,No-op rewrite,benign,True,True,True,True,True,True,8.881784197001252e-16,1.3322676295501878e-15,3.3306690738754696e-16,2.1236693655514774e-16,3,3,0.0,True,False,
6,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
7,Healthy reference,healthy,True,True,True,True,True,True,1.3322676295501878e-15,1.7763568394002505e-15,3.3306690738754696e-16,4.101412398732183e-16,3,3,0.0,True,False,
7,Transposed synthesis,fault,True,False,False,False,True,False,5.228857981182809,6.10836436577314,1.8413991941985586,1.5986675967493242,3,3,0.0,True,True,
7,Duplicate unit gain,fault,True,False,False,False,True,False,3.021301084754386,3.733163007009613,0.9999999999999996,0.9999999999999994,3,3,0.0,True,True,
7,Dropped coordinate,fault,True,False,False,False,True,False,2.153796725468332,2.7862809175518173,0.7696800439434435,0.5773502691896258,3,3,0.0,True,True,
7,Untransported edit,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.7763568394002505e-15,1.1565944521816718,1.266994560583864,3,3,0.0,True,True,
7,Stale basis map,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.7763568394002505e-15,1.8178348127853725,1.711220314852781,3,3,0.0,True,True,
7,Reversed edit sign,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.7763568394002505e-15,1.9999999999999998,1.9999999999999998,3,3,0.0,True,True,
7,Omitted action,fault,True,True,False,True,True,False,1.3322676295501878e-15,2.9588675920046006,3.3306690738754696e-16,4.101412398732183e-16,3,3,0.0,True,True,
7,Format-only zeros,fault,True,True,False,True,True,False,1.3322676295501878e-15,3.733163007009615,3.3306690738754696e-16,4.101412398732183e-16,3,3,0.0,True,True,
7,False full-span claim,fault,True,True,True,True,False,False,1.3322676295501878e-15,1.7763568394002505e-15,2.220446049250313e-16,0.8164965809277261,1,3,0.0,True,True,
7,Signed permutation,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.7763568394002505e-15,3.3306690738754696e-16,4.0834046964028165e-16,3,3,0.0,True,False,
7,Reflection,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.7763568394002505e-15,3.3306690738754696e-16,4.101412398732183e-16,3,3,0.0,True,False,
7,Consistent unit change,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.7763568394002505e-15,3.3306690738754696e-16,4.101412398732183e-16,3,3,0.0,True,False,
7,No-op rewrite,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.7763568394002505e-15,3.3306690738754696e-16,4.101412398732183e-16,3,3,0.0,True,False,
7,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
8,Healthy reference,healthy,True,True,True,True,True,True,5.551115123125783e-16,5.828670879282072e-16,1.274942079817606e-16,1.568145739421735e-16,3,3,0.0,True,False,
8,Transposed synthesis,fault,True,False,False,False,True,False,2.864830418287368,3.7029367678117753,0.8426622692421006,0.9745242139576382,3,3,0.0,True,True,
8,Duplicate unit gain,fault,True,False,False,False,True,False,2.848530015578498,4.616231928936861,1.0,1.0,3,3,0.0,True,True,
8,Dropped coordinate,fault,True,False,False,False,True,False,2.106716465145503,2.5684811709393074,0.6220331227096807,0.5773502691896258,3,3,0.0,True,True,
8,Untransported edit,fault,True,True,True,False,True,False,5.551115123125783e-16,5.828670879282072e-16,1.8010526540889682,1.5502305327475838,3,3,0.0,True,True,
8,Stale basis map,fault,True,True,True,False,True,False,5.551115123125783e-16,5.828670879282072e-16,1.1086026093515071,1.2617521790969277,3,3,0.0,True,True,
8,Reversed edit sign,fault,True,True,True,False,True,False,5.551115123125783e-16,5.828670879282072e-16,2.0,2.0,3,3,0.0,True,True,
8,Omitted action,fault,True,True,False,True,True,False,5.551115123125783e-16,2.8868361243775187,1.274942079817606e-16,1.568145739421735e-16,3,3,0.0,True,True,
8,Format-only zeros,fault,True,True,False,True,True,False,5.551115123125783e-16,4.616231928936861,1.274942079817606e-16,1.568145739421735e-16,3,3,0.0,True,True,
8,False full-span claim,fault,True,True,True,True,False,False,5.551115123125783e-16,5.828670879282072e-16,1.274942079817606e-16,0.8164965809277261,1,3,0.0,True,True,
8,Signed permutation,benign,True,True,True,True,True,True,4.996003610813204e-16,6.661338147750939e-16,1.379992016670832e-16,1.7240149994450578e-16,3,3,0.0,True,False,
8,Reflection,benign,True,True,True,True,True,True,5.551115123125783e-16,5.828670879282072e-16,1.274942079817606e-16,1.568145739421735e-16,3,3,0.0,True,False,
8,Consistent unit change,benign,True,True,True,True,True,True,5.551115123125783e-16,5.828670879282072e-16,1.274942079817606e-16,1.568145739421735e-16,3,3,0.0,True,False,
8,No-op rewrite,benign,True,True,True,True,True,True,5.551115123125783e-16,5.828670879282072e-16,1.274942079817606e-16,1.568145739421735e-16,3,3,0.0,True,False,
8,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
9,Healthy reference,healthy,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,1.1102230246251565e-16,1.0267183797794505e-16,3,3,0.0,True,False,
9,Transposed synthesis,fault,True,False,False,False,True,False,2.6383824927789177,4.071359700901488,0.7887855470446662,0.7258296675637503,3,3,0.0,True,True,
9,Duplicate unit gain,fault,True,False,False,False,True,False,3.4196468292827835,4.0228958779760955,1.0,0.9999999999999999,3,3,0.0,True,True,
9,Dropped coordinate,fault,True,False,False,False,True,False,2.5638691081186016,2.7778583364153784,0.7876182920037833,0.5773502691896258,3,3,0.0,True,True,
9,Untransported edit,fault,True,True,True,False,True,False,8.881784197001252e-16,8.881784197001252e-16,1.9449906221368407,1.2133756070982764,3,3,0.0,True,True,
9,Stale basis map,fault,True,True,True,False,True,False,8.881784197001252e-16,8.881784197001252e-16,1.798611054223088,1.6104604005357468,3,3,0.0,True,True,
9,Reversed edit sign,fault,True,True,True,False,True,False,8.881784197001252e-16,8.881784197001252e-16,2.0,2.0,3,3,0.0,True,True,
9,Omitted action,fault,True,True,False,True,True,False,8.881784197001252e-16,3.1658305335719805,1.1102230246251565e-16,1.0267183797794505e-16,3,3,0.0,True,True,
9,Format-only zeros,fault,True,True,False,True,True,False,8.881784197001252e-16,4.0228958779760955,1.1102230246251565e-16,1.0267183797794505e-16,3,3,0.0,True,True,
9,False full-span claim,fault,True,True,True,True,False,False,8.881784197001252e-16,8.881784197001252e-16,4.5552232459382495e-17,0.8164965809277261,1,3,0.0,True,True,
9,Signed permutation,benign,True,True,True,True,True,True,6.661338147750939e-16,8.881784197001252e-16,2.220446049250313e-16,1.7410891283450087e-16,3,3,0.0,True,False,
9,Reflection,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,1.1102230246251565e-16,1.0267183797794505e-16,3,3,0.0,True,False,
9,Consistent unit change,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,1.1102230246251565e-16,1.0267183797794505e-16,3,3,0.0,True,False,
9,No-op rewrite,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,1.1102230246251565e-16,1.0267183797794505e-16,3,3,0.0,True,False,
9,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
10,Healthy reference,healthy,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,2.220446049250313e-16,2.133363073948059e-16,3,3,0.0,True,False,
10,Transposed synthesis,fault,True,False,False,False,True,False,4.640353440121897,6.385360421606551,1.1531954028089122,1.251635379942403,3,3,0.0,True,True,
10,Duplicate unit gain,fault,True,False,False,False,True,False,3.152824033514272,4.412175025481085,1.0000000000000004,1.0000000000000004,3,3,0.0,True,True,
10,Dropped coordinate,fault,True,False,False,False,True,False,1.813044388066752,2.7615545775837633,0.47671310706704384,0.5773502691896258,3,3,0.0,True,True,
10,Untransported edit,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.3322676295501878e-15,1.2976732398393058,1.3454695922898607,3,3,0.0,True,True,
10,Stale basis map,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.3322676295501878e-15,1.9408256292347041,1.2364529219295124,3,3,0.0,True,True,
10,Reversed edit sign,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.3322676295501878e-15,2.0,2.0,3,3,0.0,True,True,
10,Omitted action,fault,True,True,False,True,True,False,1.3322676295501878e-15,3.400664682925913,2.220446049250313e-16,2.133363073948059e-16,3,3,0.0,True,True,
10,Format-only zeros,fault,True,True,False,True,True,False,1.3322676295501878e-15,4.412175025481083,2.220446049250313e-16,2.133363073948059e-16,3,3,0.0,True,True,
10,False full-span claim,fault,True,True,True,True,False,False,1.3322676295501878e-15,1.3322676295501878e-15,2.220446049250313e-16,0.8164965809277261,1,3,0.0,True,True,
10,Signed permutation,benign,True,True,True,True,True,True,8.881784197001252e-16,1.3322676295501878e-15,4.440892098500626e-16,2.8454401270791716e-16,3,3,0.0,True,False,
10,Reflection,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,2.220446049250313e-16,2.133363073948059e-16,3,3,0.0,True,False,
10,Consistent unit change,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,2.220446049250313e-16,2.133363073948059e-16,3,3,0.0,True,False,
10,No-op rewrite,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,2.220446049250313e-16,2.133363073948059e-16,3,3,0.0,True,False,
10,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
11,Healthy reference,healthy,True,True,True,True,True,True,6.661338147750939e-16,8.881784197001252e-16,2.220446049250313e-16,2.4797967102020043e-16,3,3,0.0,True,False,
11,Transposed synthesis,fault,True,False,False,False,True,False,5.109685393471583,5.051653010215944,1.4302625188304399,1.3909584068089578,3,3,0.0,True,True,
11,Duplicate unit gain,fault,True,False,False,False,True,False,3.3634047499624273,4.088449720732094,1.0000000000000004,1.0000000000000004,3,3,0.0,True,True,
11,Dropped coordinate,fault,True,False,False,False,True,False,1.8268152611037176,2.2749182188326356,0.6019027134149924,0.5773502691896258,3,3,0.0,True,True,
11,Untransported edit,fault,True,True,True,False,True,False,6.661338147750939e-16,8.881784197001252e-16,1.8886046037703332,1.402905470716957,3,3,0.0,True,True,
11,Stale basis map,fault,True,True,True,False,True,False,6.661338147750939e-16,8.881784197001252e-16,1.559687595116488,1.489884597182349,3,3,0.0,True,True,
11,Reversed edit sign,fault,True,True,True,False,True,False,6.661338147750939e-16,8.881784197001252e-16,2.0,2.0,3,3,0.0,True,True,
11,Omitted action,fault,True,True,False,True,True,False,6.661338147750939e-16,3.793407535472109,2.220446049250313e-16,2.4797967102020043e-16,3,3,0.0,True,True,
11,Format-only zeros,fault,True,True,False,True,True,False,6.661338147750939e-16,4.088449720732094,2.220446049250313e-16,2.4797967102020043e-16,3,3,0.0,True,True,
11,False full-span claim,fault,True,True,True,True,False,False,6.661338147750939e-16,8.881784197001252e-16,2.220446049250313e-16,0.8164965809277261,1,3,0.0,True,True,
11,Signed permutation,benign,True,True,True,True,True,True,6.661338147750939e-16,8.881784197001252e-16,2.220446049250313e-16,2.070497874976629e-16,3,3,0.0,True,False,
11,Reflection,benign,True,True,True,True,True,True,6.661338147750939e-16,8.881784197001252e-16,2.220446049250313e-16,2.4797967102020043e-16,3,3,0.0,True,False,
11,Consistent unit change,benign,True,True,True,True,True,True,6.661338147750939e-16,8.881784197001252e-16,2.220446049250313e-16,2.4797967102020043e-16,3,3,0.0,True,False,
11,No-op rewrite,benign,True,True,True,True,True,True,6.661338147750939e-16,8.881784197001252e-16,2.220446049250313e-16,2.4797967102020043e-16,3,3,0.0,True,False,
11,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
12,Healthy reference,healthy,True,True,True,True,True,True,8.881784197001252e-16,1.1102230246251565e-15,2.220446049250313e-16,2.0827797042553802e-16,3,3,0.0,True,False,
12,Transposed synthesis,fault,True,False,False,False,True,False,4.719693292845907,5.3633953813269075,0.9661722508230258,1.1240795906696235,3,3,0.0,True,True,
12,Duplicate unit gain,fault,True,False,False,False,True,False,3.944124912425816,6.15522018675218,0.9999999999999998,0.9999999999999998,3,3,0.0,True,True,
12,Dropped coordinate,fault,True,False,False,False,True,False,2.3323541523098448,3.3985266627943815,0.5565874953820207,0.5773502691896257,3,3,0.0,True,True,
12,Untransported edit,fault,True,True,True,False,True,False,8.881784197001252e-16,1.1102230246251565e-15,0.6194297157440911,0.6051185782221316,3,3,0.0,True,True,
12,Stale basis map,fault,True,True,True,False,True,False,8.881784197001252e-16,1.1102230246251565e-15,1.8967791405016978,1.6327223162829962,3,3,0.0,True,True,
12,Reversed edit sign,fault,True,True,True,False,True,False,8.881784197001252e-16,1.1102230246251565e-15,2.0,2.0,3,3,0.0,True,True,
12,Omitted action,fault,True,True,False,True,True,False,8.881784197001252e-16,3.31236231234513,2.220446049250313e-16,2.0827797042553802e-16,3,3,0.0,True,True,
12,Format-only zeros,fault,True,True,False,True,True,False,8.881784197001252e-16,6.15522018675218,2.220446049250313e-16,2.0827797042553802e-16,3,3,0.0,True,True,
12,False full-span claim,fault,True,True,True,True,False,False,8.881784197001252e-16,1.1102230246251565e-15,2.220446049250313e-16,0.8164965809277261,1,3,0.0,True,True,
12,Signed permutation,benign,True,True,True,True,True,True,8.881784197001252e-16,1.7763568394002505e-15,2.220446049250313e-16,2.0614274972828922e-16,3,3,0.0,True,False,
12,Reflection,benign,True,True,True,True,True,True,8.881784197001252e-16,1.1102230246251565e-15,2.220446049250313e-16,2.0827797042553802e-16,3,3,0.0,True,False,
12,Consistent unit change,benign,True,True,True,True,True,True,8.881784197001252e-16,1.1102230246251565e-15,2.220446049250313e-16,2.0827797042553802e-16,3,3,0.0,True,False,
12,No-op rewrite,benign,True,True,True,True,True,True,8.881784197001252e-16,1.1102230246251565e-15,2.220446049250313e-16,2.0827797042553802e-16,3,3,0.0,True,False,
12,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
13,Healthy reference,healthy,True,True,True,True,True,True,1.7763568394002505e-15,1.7763568394002505e-15,5.551115123125783e-16,3.4714358265913223e-16,3,3,0.0,True,False,
13,Transposed synthesis,fault,True,False,False,False,True,False,5.6725814962190295,7.492660793835457,1.7665858477845502,1.57890867421011,3,3,0.0,True,True,
13,Duplicate unit gain,fault,True,False,False,False,True,False,3.431167385657401,3.848559576857478,0.9999999999999998,0.9999999999999994,3,3,0.0,True,True,
13,Dropped coordinate,fault,True,False,False,False,True,False,3.496162762888309,3.7620151613937685,0.8609848627574036,0.5773502691896257,3,3,0.0,True,True,
13,Untransported edit,fault,True,True,True,False,True,False,1.7763568394002505e-15,1.7763568394002505e-15,0.9278927000237708,0.9965066811611215,3,3,0.0,True,True,
13,Stale basis map,fault,True,True,True,False,True,False,1.7763568394002505e-15,1.7763568394002505e-15,1.6939545142366565,1.3761557322387368,3,3,0.0,True,True,
13,Reversed edit sign,fault,True,True,True,False,True,False,1.7763568394002505e-15,1.7763568394002505e-15,2.0,2.0,3,3,0.0,True,True,
13,Omitted action,fault,True,True,False,True,True,False,1.7763568394002505e-15,3.4155629631587896,5.551115123125783e-16,3.4714358265913223e-16,3,3,0.0,True,True,
13,Format-only zeros,fault,True,True,False,True,True,False,1.7763568394002505e-15,3.84855957685748,5.551115123125783e-16,3.4714358265913223e-16,3,3,0.0,True,True,
13,False full-span claim,fault,True,True,True,True,False,False,1.7763568394002505e-15,1.7763568394002505e-15,5.551115123125783e-16,0.8164965809277261,1,3,0.0,True,True,
13,Signed permutation,benign,True,True,True,True,True,True,1.7763568394002505e-15,1.7763568394002505e-15,5.551115123125783e-16,3.4816728091209433e-16,3,3,0.0,True,False,
13,Reflection,benign,True,True,True,True,True,True,1.7763568394002505e-15,1.7763568394002505e-15,5.551115123125783e-16,3.4714358265913223e-16,3,3,0.0,True,False,
13,Consistent unit change,benign,True,True,True,True,True,True,1.7763568394002505e-15,1.7763568394002505e-15,5.551115123125783e-16,3.4714358265913223e-16,3,3,0.0,True,False,
13,No-op rewrite,benign,True,True,True,True,True,True,1.7763568394002505e-15,1.7763568394002505e-15,5.551115123125783e-16,3.4714358265913223e-16,3,3,0.0,True,False,
13,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
14,Healthy reference,healthy,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,4.440892098500626e-16,3.331300667105789e-16,3,3,0.0,True,False,
14,Transposed synthesis,fault,True,False,False,False,True,False,4.498051233941594,7.092493516678555,1.36636979986336,1.3876687986722882,3,3,0.0,True,True,
14,Duplicate unit gain,fault,True,False,False,False,True,False,3.619465998456264,4.026268548657271,1.0000000000000009,1.0000000000000002,3,3,0.0,True,True,
14,Dropped coordinate,fault,True,False,False,False,True,False,1.851041940250202,2.046379806683003,0.5038151447254091,0.5773502691896258,3,3,0.0,True,True,
14,Untransported edit,fault,True,True,True,False,True,False,1.7763568394002505e-15,2.220446049250313e-15,1.8217830199501421,1.4013548536324043,3,3,0.0,True,True,
14,Stale basis map,fault,True,True,True,False,True,False,1.7763568394002505e-15,2.220446049250313e-15,1.9154063861287551,1.6042186317313754,3,3,0.0,True,True,
14,Reversed edit sign,fault,True,True,True,False,True,False,1.7763568394002505e-15,2.220446049250313e-15,2.0000000000000004,2.0,3,3,0.0,True,True,
14,Omitted action,fault,True,True,False,True,True,False,1.7763568394002505e-15,3.5911374772372393,4.440892098500626e-16,3.331300667105789e-16,3,3,0.0,True,True,
14,Format-only zeros,fault,True,True,False,True,True,False,1.7763568394002505e-15,4.0262685486572725,4.440892098500626e-16,3.331300667105789e-16,3,3,0.0,True,True,
14,False full-span claim,fault,True,True,True,True,False,False,1.7763568394002505e-15,2.220446049250313e-15,4.440892098500626e-16,0.8164965809277261,1,3,0.0,True,True,
14,Signed permutation,benign,True,True,True,True,True,True,2.220446049250313e-15,2.220446049250313e-15,4.440892098500626e-16,3.274998014924505e-16,3,3,0.0,True,False,
14,Reflection,benign,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,4.440892098500626e-16,3.331300667105789e-16,3,3,0.0,True,False,
14,Consistent unit change,benign,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,4.440892098500626e-16,3.331300667105789e-16,3,3,0.0,True,False,
14,No-op rewrite,benign,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,4.440892098500626e-16,3.331300667105789e-16,3,3,0.0,True,False,
14,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
15,Healthy reference,healthy,True,True,True,True,True,True,6.661338147750939e-16,8.881784197001252e-16,1.2706162422956207e-16,1.2928718194802162e-16,3,3,0.0,True,False,
15,Transposed synthesis,fault,True,False,False,False,True,False,4.193534847088572,5.286753517855128,1.1165094449826307,1.3284305021808926,3,3,0.0,True,True,
15,Duplicate unit gain,fault,True,False,False,False,True,False,3.93835320599345,4.019614020483545,1.0,1.0,3,3,0.0,True,True,
15,Dropped coordinate,fault,True,False,False,False,True,False,3.1495628938707476,2.9181002779447542,0.8799248262753843,0.5773502691896257,3,3,0.0,True,True,
15,Untransported edit,fault,True,True,True,False,True,False,6.661338147750939e-16,8.881784197001252e-16,1.3341747016859191,1.4521583919855,3,3,0.0,True,True,
15,Stale basis map,fault,True,True,True,False,True,False,6.661338147750939e-16,8.881784197001252e-16,1.6896404436725567,1.4595862074700678,3,3,0.0,True,True,
15,Reversed edit sign,fault,True,True,True,False,True,False,6.661338147750939e-16,8.881784197001252e-16,2.0,2.0,3,3,0.0,True,True,
15,Omitted action,fault,True,True,False,True,True,False,6.661338147750939e-16,3.049742179635575,1.2706162422956207e-16,1.2928718194802162e-16,3,3,0.0,True,True,
15,Format-only zeros,fault,True,True,False,True,True,False,6.661338147750939e-16,4.019614020483545,1.2706162422956207e-16,1.2928718194802162e-16,3,3,0.0,True,True,
15,False full-span claim,fault,True,True,True,True,False,False,6.661338147750939e-16,8.881784197001252e-16,1.2706162422956207e-16,0.8164965809277261,1,3,0.0,True,True,
15,Signed permutation,benign,True,True,True,True,True,True,4.440892098500626e-16,8.881784197001252e-16,1.0555991910864129e-16,1.0538332587181938e-16,3,3,0.0,True,False,
15,Reflection,benign,True,True,True,True,True,True,6.661338147750939e-16,8.881784197001252e-16,1.2706162422956207e-16,1.2928718194802162e-16,3,3,0.0,True,False,
15,Consistent unit change,benign,True,True,True,True,True,True,6.661338147750939e-16,8.881784197001252e-16,1.2706162422956207e-16,1.2928718194802162e-16,3,3,0.0,True,False,
15,No-op rewrite,benign,True,True,True,True,True,True,6.661338147750939e-16,8.881784197001252e-16,1.2706162422956207e-16,1.2928718194802162e-16,3,3,0.0,True,False,
15,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
16,Healthy reference,healthy,True,True,True,True,True,True,6.661338147750939e-16,1.3322676295501878e-15,2.220446049250313e-16,2.244440581937932e-16,3,3,0.0,True,False,
16,Transposed synthesis,fault,True,False,False,False,True,False,4.878557602500155,8.944317170020556,1.8655374840842143,1.5893428447420785,3,3,0.0,True,True,
16,Duplicate unit gain,fault,True,False,False,False,True,False,2.903527870901664,4.144193830830899,1.0000000000000004,1.0,3,3,0.0,True,True,
16,Dropped coordinate,fault,True,False,False,False,True,False,2.154420545836041,2.4416738511162426,0.5254770858370619,0.5773502691896258,3,3,0.0,True,True,
16,Untransported edit,fault,True,True,True,False,True,False,6.661338147750939e-16,1.3322676295501878e-15,1.4085317726440625,1.5363745359236318,3,3,0.0,True,True,
16,Stale basis map,fault,True,True,True,False,True,False,6.661338147750939e-16,1.3322676295501878e-15,1.7056119049819924,1.3939174218313322,3,3,0.0,True,True,
16,Reversed edit sign,fault,True,True,True,False,True,False,6.661338147750939e-16,1.3322676295501878e-15,2.0,2.0,3,3,0.0,True,True,
16,Omitted action,fault,True,True,False,True,True,False,6.661338147750939e-16,3.164520278499541,2.220446049250313e-16,2.244440581937932e-16,3,3,0.0,True,True,
16,Format-only zeros,fault,True,True,False,True,True,False,6.661338147750939e-16,4.144193830830899,2.220446049250313e-16,2.244440581937932e-16,3,3,0.0,True,True,
16,False full-span claim,fault,True,True,True,True,False,False,6.661338147750939e-16,1.3322676295501878e-15,2.220446049250313e-16,0.8164965809277261,1,3,0.0,True,True,
16,Signed permutation,benign,True,True,True,True,True,True,8.881784197001252e-16,1.3322676295501878e-15,2.220446049250313e-16,2.2822070768987735e-16,3,3,0.0,True,False,
16,Reflection,benign,True,True,True,True,True,True,6.661338147750939e-16,1.3322676295501878e-15,2.220446049250313e-16,2.244440581937932e-16,3,3,0.0,True,False,
16,Consistent unit change,benign,True,True,True,True,True,True,6.661338147750939e-16,1.3322676295501878e-15,2.220446049250313e-16,2.244440581937932e-16,3,3,0.0,True,False,
16,No-op rewrite,benign,True,True,True,True,True,True,6.661338147750939e-16,1.3322676295501878e-15,2.220446049250313e-16,2.244440581937932e-16,3,3,0.0,True,False,
16,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
17,Healthy reference,healthy,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,4.440892098500626e-16,2.6920356181488605e-16,3,3,0.0,True,False,
17,Transposed synthesis,fault,True,False,False,False,True,False,5.656987547158898,8.013114299538389,1.7616317529952994,1.5986765223465895,3,3,0.0,True,True,
17,Duplicate unit gain,fault,True,False,False,False,True,False,3.2542722816162404,4.374254992638401,1.0000000000000009,1.0000000000000004,3,3,0.0,True,True,
17,Dropped coordinate,fault,True,False,False,False,True,False,2.265836508016099,2.8720235957683826,0.6325023618817223,0.5773502691896257,3,3,0.0,True,True,
17,Untransported edit,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.3322676295501878e-15,1.838801233761761,1.714226813133715,3,3,0.0,True,True,
17,Stale basis map,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.3322676295501878e-15,1.6144197493121957,1.1689877814423175,3,3,0.0,True,True,
17,Reversed edit sign,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.3322676295501878e-15,2.0000000000000004,2.0000000000000004,3,3,0.0,True,True,
17,Omitted action,fault,True,True,False,True,True,False,1.3322676295501878e-15,3.192533040251226,4.440892098500626e-16,2.6920356181488605e-16,3,3,0.0,True,True,
17,Format-only zeros,fault,True,True,False,True,True,False,1.3322676295501878e-15,4.374254992638401,4.440892098500626e-16,2.6920356181488605e-16,3,3,0.0,True,True,
17,False full-span claim,fault,True,True,True,True,False,False,1.3322676295501878e-15,1.3322676295501878e-15,4.440892098500626e-16,0.8164965809277261,1,3,0.0,True,True,
17,Signed permutation,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,4.440892098500626e-16,2.7016792724670045e-16,3,3,0.0,True,False,
17,Reflection,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,4.440892098500626e-16,2.6920356181488605e-16,3,3,0.0,True,False,
17,Consistent unit change,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,4.440892098500626e-16,2.6920356181488605e-16,3,3,0.0,True,False,
17,No-op rewrite,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,4.440892098500626e-16,2.6920356181488605e-16,3,3,0.0,True,False,
17,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
18,Healthy reference,healthy,True,True,True,True,True,True,1.3322676295501878e-15,1.7763568394002505e-15,5.551115123125783e-16,4.512417893250567e-16,3,3,0.0,True,False,
18,Transposed synthesis,fault,True,False,False,False,True,False,2.2144001224005505,2.022833960257917,0.6406745745830372,0.5598769887913138,3,3,0.0,True,True,
18,Duplicate unit gain,fault,True,False,False,False,True,False,3.61913164312187,4.788876226058898,1.0000000000000009,0.9999999999999999,3,3,0.0,True,True,
18,Dropped coordinate,fault,True,False,False,False,True,False,3.5629579425239815,4.770638441157144,0.9983074246516609,0.5773502691896258,3,3,0.0,True,True,
18,Untransported edit,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.7763568394002505e-15,1.9991533539210389,1.9796932360848123,3,3,0.0,True,True,
18,Stale basis map,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.7763568394002505e-15,1.730341006274692,1.5202498801681137,3,3,0.0,True,True,
18,Reversed edit sign,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.7763568394002505e-15,2.0000000000000004,2.0,3,3,0.0,True,True,
18,Omitted action,fault,True,True,False,True,True,False,1.3322676295501878e-15,2.647303792185721,5.551115123125783e-16,4.512417893250567e-16,3,3,0.0,True,True,
18,Format-only zeros,fault,True,True,False,True,True,False,1.3322676295501878e-15,4.7888762260589,5.551115123125783e-16,4.512417893250567e-16,3,3,0.0,True,True,
18,False full-span claim,fault,True,True,True,True,False,False,1.3322676295501878e-15,1.7763568394002505e-15,5.551115123125783e-16,0.8164965809277261,1,3,0.0,True,True,
18,Signed permutation,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.7763568394002505e-15,4.440892098500626e-16,3.686696279143135e-16,3,3,0.0,True,False,
18,Reflection,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.7763568394002505e-15,5.551115123125783e-16,4.512417893250567e-16,3,3,0.0,True,False,
18,Consistent unit change,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.7763568394002505e-15,5.551115123125783e-16,4.512417893250567e-16,3,3,0.0,True,False,
18,No-op rewrite,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.7763568394002505e-15,5.551115123125783e-16,4.512417893250567e-16,3,3,0.0,True,False,
18,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
19,Healthy reference,healthy,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,2.220446049250313e-16,1.452690910842739e-16,3,3,0.0,True,False,
19,Transposed synthesis,fault,True,False,False,False,True,False,4.788844422916565,5.817271337072784,1.5024662876833004,1.4175512279496363,3,3,0.0,True,True,
19,Duplicate unit gain,fault,True,False,False,False,True,False,2.86159292643962,3.956074383121381,1.0,0.9999999999999999,3,3,0.0,True,True,
19,Dropped coordinate,fault,True,False,False,False,True,False,1.980848521286518,2.098838454767183,0.3827759468597225,0.5773502691896258,3,3,0.0,True,True,
19,Untransported edit,fault,True,True,True,False,True,False,8.881784197001252e-16,8.881784197001252e-16,1.4918533669496252,1.4125358008908955,3,3,0.0,True,True,
19,Stale basis map,fault,True,True,True,False,True,False,8.881784197001252e-16,8.881784197001252e-16,1.621528494961446,1.5322867496963883,3,3,0.0,True,True,
19,Reversed edit sign,fault,True,True,True,False,True,False,8.881784197001252e-16,8.881784197001252e-16,2.0,2.0,3,3,0.0,True,True,
19,Omitted action,fault,True,True,False,True,True,False,8.881784197001252e-16,2.82140411617126,2.220446049250313e-16,1.452690910842739e-16,3,3,0.0,True,True,
19,Format-only zeros,fault,True,True,False,True,True,False,8.881784197001252e-16,3.9560743831213827,2.220446049250313e-16,1.452690910842739e-16,3,3,0.0,True,True,
19,False full-span claim,fault,True,True,True,True,False,False,8.881784197001252e-16,8.881784197001252e-16,1.1102230246251565e-16,0.8164965809277261,1,3,0.0,True,True,
19,Signed permutation,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,2.220446049250313e-16,1.4809057264073266e-16,3,3,0.0,True,False,
19,Reflection,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,2.220446049250313e-16,1.452690910842739e-16,3,3,0.0,True,False,
19,Consistent unit change,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,2.220446049250313e-16,1.452690910842739e-16,3,3,0.0,True,False,
19,No-op rewrite,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,2.220446049250313e-16,1.452690910842739e-16,3,3,0.0,True,False,
19,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
20,Healthy reference,healthy,True,True,True,True,True,True,4.440892098500626e-16,8.881784197001252e-16,1.1102230246251565e-16,6.783888625726594e-17,3,3,0.0,True,False,
20,Transposed synthesis,fault,True,False,False,False,True,False,2.272644085106671,3.1688514892821855,0.7247171682864659,0.6966667625758699,3,3,0.0,True,True,
20,Duplicate unit gain,fault,True,False,False,False,True,False,2.817968749941556,4.054310738264951,1.0,1.0,3,3,0.0,True,True,
20,Dropped coordinate,fault,True,False,False,False,True,False,1.875869554237552,2.7164940969359175,0.5021105129791741,0.5773502691896258,3,3,0.0,True,True,
20,Untransported edit,fault,True,True,True,False,True,False,4.440892098500626e-16,8.881784197001252e-16,1.6046043194340762,1.2086183885229491,3,3,0.0,True,True,
20,Stale basis map,fault,True,True,True,False,True,False,4.440892098500626e-16,8.881784197001252e-16,1.7768579587911224,1.5465964900161255,3,3,0.0,True,True,
20,Reversed edit sign,fault,True,True,True,False,True,False,4.440892098500626e-16,8.881784197001252e-16,2.0,2.0,3,3,0.0,True,True,
20,Omitted action,fault,True,True,False,True,True,False,4.440892098500626e-16,3.185051095430273,1.1102230246251565e-16,6.783888625726594e-17,3,3,0.0,True,True,
20,Format-only zeros,fault,True,True,False,True,True,False,4.440892098500626e-16,4.054310738264952,1.1102230246251565e-16,6.783888625726594e-17,3,3,0.0,True,True,
20,False full-span claim,fault,True,True,True,True,False,False,4.440892098500626e-16,8.881784197001252e-16,2.427448602489115e-17,0.8164965809277261,1,3,0.0,True,True,
20,Signed permutation,benign,True,True,True,True,True,True,6.661338147750939e-16,8.881784197001252e-16,1.1102230246251565e-16,8.436444645164114e-17,3,3,0.0,True,False,
20,Reflection,benign,True,True,True,True,True,True,4.440892098500626e-16,8.881784197001252e-16,1.1102230246251565e-16,6.783888625726594e-17,3,3,0.0,True,False,
20,Consistent unit change,benign,True,True,True,True,True,True,4.440892098500626e-16,8.881784197001252e-16,1.1102230246251565e-16,6.783888625726594e-17,3,3,0.0,True,False,
20,No-op rewrite,benign,True,True,True,True,True,True,4.440892098500626e-16,8.881784197001252e-16,1.1102230246251565e-16,6.783888625726594e-17,3,3,0.0,True,False,
20,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
21,Healthy reference,healthy,True,True,True,True,True,True,1.3322676295501878e-15,1.5543122344752192e-15,4.440892098500626e-16,3.7771375371683096e-16,3,3,0.0,True,False,
21,Transposed synthesis,fault,True,False,False,False,True,False,5.301048070180506,6.649910840301245,1.797580579289025,1.5544918853005556,3,3,0.0,True,True,
21,Duplicate unit gain,fault,True,False,False,False,True,False,3.221876818703021,4.243821309132748,0.9999999999999998,0.9999999999999994,3,3,0.0,True,True,
21,Dropped coordinate,fault,True,False,False,False,True,False,2.9773974617640846,3.0562492806955937,0.5960572671654305,0.5773502691896258,3,3,0.0,True,True,
21,Untransported edit,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.5543122344752192e-15,1.383576077415895,1.5027433060065898,3,3,0.0,True,True,
21,Stale basis map,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.5543122344752192e-15,1.5714641063646293,1.1644802164655494,3,3,0.0,True,True,
21,Reversed edit sign,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.5543122344752192e-15,2.0,1.9999999999999998,3,3,0.0,True,True,
21,Omitted action,fault,True,True,False,True,True,False,1.3322676295501878e-15,2.901649440463536,4.440892098500626e-16,3.7771375371683096e-16,3,3,0.0,True,True,
21,Format-only zeros,fault,True,True,False,True,True,False,1.3322676295501878e-15,4.243821309132748,4.440892098500626e-16,3.7771375371683096e-16,3,3,0.0,True,True,
21,False full-span claim,fault,True,True,True,True,False,False,1.3322676295501878e-15,1.5543122344752192e-15,4.440892098500626e-16,0.8164965809277261,1,3,0.0,True,True,
21,Signed permutation,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.7763568394002505e-15,3.3306690738754696e-16,3.3697707508112013e-16,3,3,0.0,True,False,
21,Reflection,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.5543122344752192e-15,4.440892098500626e-16,3.7771375371683096e-16,3,3,0.0,True,False,
21,Consistent unit change,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.5543122344752192e-15,4.440892098500626e-16,3.7771375371683096e-16,3,3,0.0,True,False,
21,No-op rewrite,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.5543122344752192e-15,4.440892098500626e-16,3.7771375371683096e-16,3,3,0.0,True,False,
21,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
22,Healthy reference,healthy,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,2.220446049250313e-16,2.0362030050120523e-16,3,3,0.0,True,False,
22,Transposed synthesis,fault,True,False,False,False,True,False,5.898854110858126,6.499706645883397,1.7839705639508692,1.549538448065081,3,3,0.0,True,True,
22,Duplicate unit gain,fault,True,False,False,False,True,False,3.6043110878940623,3.645113414954012,1.0000000000000004,1.0000000000000004,3,3,0.0,True,True,
22,Dropped coordinate,fault,True,False,False,False,True,False,1.9694948146561826,2.2222237240303104,0.4253300000793345,0.5773502691896258,3,3,0.0,True,True,
22,Untransported edit,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.3322676295501878e-15,1.5470283239600575,1.498624679884235,3,3,0.0,True,True,
22,Stale basis map,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.3322676295501878e-15,1.4625742767701346,1.2386592021469978,3,3,0.0,True,True,
22,Reversed edit sign,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.3322676295501878e-15,2.0,2.0,3,3,0.0,True,True,
22,Omitted action,fault,True,True,False,True,True,False,1.3322676295501878e-15,3.133138957747625,2.220446049250313e-16,2.0362030050120523e-16,3,3,0.0,True,True,
22,Format-only zeros,fault,True,True,False,True,True,False,1.3322676295501878e-15,3.645113414954011,2.220446049250313e-16,2.0362030050120523e-16,3,3,0.0,True,True,
22,False full-span claim,fault,True,True,True,True,False,False,1.3322676295501878e-15,1.3322676295501878e-15,2.220446049250313e-16,0.8164965809277261,1,3,0.0,True,True,
22,Signed permutation,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,4.440892098500626e-16,2.938057444746421e-16,3,3,0.0,True,False,
22,Reflection,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,2.220446049250313e-16,2.0362030050120523e-16,3,3,0.0,True,False,
22,Consistent unit change,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,2.220446049250313e-16,2.0362030050120523e-16,3,3,0.0,True,False,
22,No-op rewrite,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,2.220446049250313e-16,2.0362030050120523e-16,3,3,0.0,True,False,
22,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
23,Healthy reference,healthy,True,True,True,True,True,True,1.27675647831893e-15,1.2212453270876722e-15,3.3306690738754696e-16,2.727339671377803e-16,3,3,0.0,True,False,
23,Transposed synthesis,fault,True,False,False,False,True,False,6.176812299437046,7.1587329117416925,1.3686534252638842,1.3602954413836132,3,3,0.0,True,True,
23,Duplicate unit gain,fault,True,False,False,False,True,False,3.841047119376882,4.252349751125405,1.0,0.9999999999999998,3,3,0.0,True,True,
23,Dropped coordinate,fault,True,False,False,False,True,False,2.37777036005899,3.234028078263522,0.6749652473169769,0.5773502691896257,3,3,0.0,True,True,
23,Untransported edit,fault,True,True,True,False,True,False,1.27675647831893e-15,1.2212453270876722e-15,1.5318294013629379,1.4391024044809397,3,3,0.0,True,True,
23,Stale basis map,fault,True,True,True,False,True,False,1.27675647831893e-15,1.2212453270876722e-15,1.9254959603305761,1.7116981837392442,3,3,0.0,True,True,
23,Reversed edit sign,fault,True,True,True,False,True,False,1.27675647831893e-15,1.2212453270876722e-15,2.0,2.0,3,3,0.0,True,True,
23,Omitted action,fault,True,True,False,True,True,False,1.27675647831893e-15,3.7363137360667467,3.3306690738754696e-16,2.727339671377803e-16,3,3,0.0,True,True,
23,Format-only zeros,fault,True,True,False,True,True,False,1.27675647831893e-15,4.252349751125407,3.3306690738754696e-16,2.727339671377803e-16,3,3,0.0,True,True,
23,False full-span claim,fault,True,True,True,True,False,False,1.27675647831893e-15,1.2212453270876722e-15,1.1102230246251565e-16,0.8164965809277261,1,3,0.0,True,True,
23,Signed permutation,benign,True,True,True,True,True,True,9.992007221626409e-16,1.1102230246251565e-15,2.430282109140394e-16,2.550608095887988e-16,3,3,0.0,True,False,
23,Reflection,benign,True,True,True,True,True,True,1.27675647831893e-15,1.2212453270876722e-15,3.3306690738754696e-16,2.727339671377803e-16,3,3,0.0,True,False,
23,Consistent unit change,benign,True,True,True,True,True,True,1.27675647831893e-15,1.2212453270876722e-15,3.3306690738754696e-16,2.727339671377803e-16,3,3,0.0,True,False,
23,No-op rewrite,benign,True,True,True,True,True,True,1.27675647831893e-15,1.2212453270876722e-15,3.3306690738754696e-16,2.727339671377803e-16,3,3,0.0,True,False,
23,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
24,Healthy reference,healthy,True,True,True,True,True,True,8.881784197001252e-16,1.3322676295501878e-15,2.220446049250313e-16,2.6087664119934544e-16,3,3,0.0,True,False,
24,Transposed synthesis,fault,True,False,False,False,True,False,5.601405237913039,6.320319918291675,1.8034436274453494,1.6315079274905306,3,3,0.0,True,True,
24,Duplicate unit gain,fault,True,False,False,False,True,False,3.2349291984579205,3.941313793003867,1.0,0.9999999999999999,3,3,0.0,True,True,
24,Dropped coordinate,fault,True,False,False,False,True,False,2.974743797952796,3.476524527060274,0.9394372760852793,0.5773502691896258,3,3,0.0,True,True,
24,Untransported edit,fault,True,True,True,False,True,False,8.881784197001252e-16,1.3322676295501878e-15,0.9692457253376355,1.12981389249109,3,3,0.0,True,True,
24,Stale basis map,fault,True,True,True,False,True,False,8.881784197001252e-16,1.3322676295501878e-15,1.717916860106379,1.4489825541394747,3,3,0.0,True,True,
24,Reversed edit sign,fault,True,True,True,False,True,False,8.881784197001252e-16,1.3322676295501878e-15,2.0,2.0,3,3,0.0,True,True,
24,Omitted action,fault,True,True,False,True,True,False,8.881784197001252e-16,2.898938455427802,2.220446049250313e-16,2.6087664119934544e-16,3,3,0.0,True,True,
24,Format-only zeros,fault,True,True,False,True,True,False,8.881784197001252e-16,3.941313793003868,2.220446049250313e-16,2.6087664119934544e-16,3,3,0.0,True,True,
24,False full-span claim,fault,True,True,True,True,False,False,8.881784197001252e-16,1.3322676295501878e-15,1.8276472820330115e-16,0.8164965809277261,1,3,0.0,True,True,
24,Signed permutation,benign,True,True,True,True,True,True,8.881784197001252e-16,1.3322676295501878e-15,2.220446049250313e-16,2.5052374580140423e-16,3,3,0.0,True,False,
24,Reflection,benign,True,True,True,True,True,True,8.881784197001252e-16,1.3322676295501878e-15,2.220446049250313e-16,2.6087664119934544e-16,3,3,0.0,True,False,
24,Consistent unit change,benign,True,True,True,True,True,True,8.881784197001252e-16,1.3322676295501878e-15,2.220446049250313e-16,2.6087664119934544e-16,3,3,0.0,True,False,
24,No-op rewrite,benign,True,True,True,True,True,True,8.881784197001252e-16,1.3322676295501878e-15,2.220446049250313e-16,2.6087664119934544e-16,3,3,0.0,True,False,
24,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
25,Healthy reference,healthy,True,True,True,True,True,True,8.881784197001252e-16,9.992007221626409e-16,2.220446049250313e-16,2.3851539254264155e-16,3,3,0.0,True,False,
25,Transposed synthesis,fault,True,False,False,False,True,False,2.469483058208799,3.266472325852463,0.5959078177077431,0.6615534395080797,3,3,0.0,True,True,
25,Duplicate unit gain,fault,True,False,False,False,True,False,2.8824295399663376,3.698419240994371,1.0000000000000004,1.0000000000000004,3,3,0.0,True,True,
25,Dropped coordinate,fault,True,False,False,False,True,False,2.7339614987193217,3.1085804764096596,0.8281978834690281,0.5773502691896257,3,3,0.0,True,True,
25,Untransported edit,fault,True,True,True,False,True,False,8.881784197001252e-16,9.992007221626409e-16,1.2858443342796182,1.203181997961917,3,3,0.0,True,True,
25,Stale basis map,fault,True,True,True,False,True,False,8.881784197001252e-16,9.992007221626409e-16,1.314382933271251,1.1668981389356046,3,3,0.0,True,True,
25,Reversed edit sign,fault,True,True,True,False,True,False,8.881784197001252e-16,9.992007221626409e-16,2.0,2.0,3,3,0.0,True,True,
25,Omitted action,fault,True,True,False,True,True,False,8.881784197001252e-16,2.7584584781543136,2.220446049250313e-16,2.3851539254264155e-16,3,3,0.0,True,True,
25,Format-only zeros,fault,True,True,False,True,True,False,8.881784197001252e-16,3.6984192409943693,2.220446049250313e-16,2.3851539254264155e-16,3,3,0.0,True,True,
25,False full-span claim,fault,True,True,True,True,False,False,8.881784197001252e-16,9.992007221626409e-16,2.220446049250313e-16,0.8164965809277261,1,3,0.0,True,True,
25,Signed permutation,benign,True,True,True,True,True,True,1.3322676295501878e-15,8.881784197001252e-16,2.220446049250313e-16,2.099392932550929e-16,3,3,0.0,True,False,
25,Reflection,benign,True,True,True,True,True,True,8.881784197001252e-16,9.992007221626409e-16,2.220446049250313e-16,2.3851539254264155e-16,3,3,0.0,True,False,
25,Consistent unit change,benign,True,True,True,True,True,True,8.881784197001252e-16,9.992007221626409e-16,2.220446049250313e-16,2.3851539254264155e-16,3,3,0.0,True,False,
25,No-op rewrite,benign,True,True,True,True,True,True,8.881784197001252e-16,9.992007221626409e-16,2.220446049250313e-16,2.3851539254264155e-16,3,3,0.0,True,False,
25,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
26,Healthy reference,healthy,True,True,True,True,True,True,1.3322676295501878e-15,1.7763568394002505e-15,3.3306690738754696e-16,2.6622073055121807e-16,3,3,0.0,True,False,
26,Transposed synthesis,fault,True,False,False,False,True,False,4.85657288181156,5.3547796521032325,1.2321869428989665,1.418367780561641,3,3,0.0,True,True,
26,Duplicate unit gain,fault,True,False,False,False,True,False,2.99714035006204,4.276949968497227,0.9999999999999998,0.9999999999999998,3,3,0.0,True,True,
26,Dropped coordinate,fault,True,False,False,False,True,False,2.0418548091835156,3.0669411523068164,0.5783997552247511,0.5773502691896257,3,3,0.0,True,True,
26,Untransported edit,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.7763568394002505e-15,1.779600216404619,1.8241226819458403,3,3,0.0,True,True,
26,Stale basis map,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.7763568394002505e-15,1.582477998396806,1.6580806348006205,3,3,0.0,True,True,
26,Reversed edit sign,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.7763568394002505e-15,2.0,2.0,3,3,0.0,True,True,
26,Omitted action,fault,True,True,False,True,True,False,1.3322676295501878e-15,3.361204996981439,3.3306690738754696e-16,2.6622073055121807e-16,3,3,0.0,True,True,
26,Format-only zeros,fault,True,True,False,True,True,False,1.3322676295501878e-15,4.276949968497227,3.3306690738754696e-16,2.6622073055121807e-16,3,3,0.0,True,True,
26,False full-span claim,fault,True,True,True,True,False,False,1.3322676295501878e-15,1.7763568394002505e-15,1.1924698869495734e-16,0.8164965809277261,1,3,0.0,True,True,
26,Signed permutation,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.7763568394002505e-15,3.3306690738754696e-16,2.771962981670247e-16,3,3,0.0,True,False,
26,Reflection,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.7763568394002505e-15,3.3306690738754696e-16,2.6622073055121807e-16,3,3,0.0,True,False,
26,Consistent unit change,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.7763568394002505e-15,3.3306690738754696e-16,2.6622073055121807e-16,3,3,0.0,True,False,
26,No-op rewrite,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.7763568394002505e-15,3.3306690738754696e-16,2.6622073055121807e-16,3,3,0.0,True,False,
26,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
27,Healthy reference,healthy,True,True,True,True,True,True,6.661338147750939e-16,9.992007221626409e-16,2.220446049250313e-16,2.239394905298477e-16,3,3,0.0,True,False,
27,Transposed synthesis,fault,True,False,False,False,True,False,0.564205395055047,0.7626796875716826,0.1937346230083773,0.18019411997577137,3,3,0.0,True,True,
27,Duplicate unit gain,fault,True,False,False,False,True,False,3.010743847072153,3.8047405404751533,1.0000000000000004,1.0000000000000002,3,3,0.0,True,True,
27,Dropped coordinate,fault,True,False,False,False,True,False,2.4990202701345083,3.729174865568954,0.9873121977631745,0.5773502691896257,3,3,0.0,True,True,
27,Untransported edit,fault,True,True,True,False,True,False,6.661338147750939e-16,9.992007221626409e-16,1.5594996827611716,1.1582209094991132,3,3,0.0,True,True,
27,Stale basis map,fault,True,True,True,False,True,False,6.661338147750939e-16,9.992007221626409e-16,1.7565263287158945,1.5424263402219072,3,3,0.0,True,True,
27,Reversed edit sign,fault,True,True,True,False,True,False,6.661338147750939e-16,9.992007221626409e-16,2.0,2.0,3,3,0.0,True,True,
27,Omitted action,fault,True,True,False,True,True,False,6.661338147750939e-16,2.7152864688199383,2.220446049250313e-16,2.239394905298477e-16,3,3,0.0,True,True,
27,Format-only zeros,fault,True,True,False,True,True,False,6.661338147750939e-16,3.8047405404751524,2.220446049250313e-16,2.239394905298477e-16,3,3,0.0,True,True,
27,False full-span claim,fault,True,True,True,True,False,False,6.661338147750939e-16,9.992007221626409e-16,2.220446049250313e-16,0.8164965809277261,1,3,0.0,True,True,
27,Signed permutation,benign,True,True,True,True,True,True,6.661338147750939e-16,8.881784197001252e-16,2.220446049250313e-16,2.225284462952363e-16,3,3,0.0,True,False,
27,Reflection,benign,True,True,True,True,True,True,6.661338147750939e-16,9.992007221626409e-16,2.220446049250313e-16,2.239394905298477e-16,3,3,0.0,True,False,
27,Consistent unit change,benign,True,True,True,True,True,True,6.661338147750939e-16,9.992007221626409e-16,2.220446049250313e-16,2.239394905298477e-16,3,3,0.0,True,False,
27,No-op rewrite,benign,True,True,True,True,True,True,6.661338147750939e-16,9.992007221626409e-16,2.220446049250313e-16,2.239394905298477e-16,3,3,0.0,True,False,
27,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
28,Healthy reference,healthy,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,2.220446049250313e-16,1.521020423234285e-16,3,3,0.0,True,False,
28,Transposed synthesis,fault,True,False,False,False,True,False,2.907069585745316,3.1093793700783996,0.7481316469046324,0.8810668307480356,3,3,0.0,True,True,
28,Duplicate unit gain,fault,True,False,False,False,True,False,3.2480989821324595,3.2440507949204127,1.0,0.9999999999999999,3,3,0.0,True,True,
28,Dropped coordinate,fault,True,False,False,False,True,False,2.615425037326395,2.8756669050308745,0.9956689614612236,0.5773502691896258,3,3,0.0,True,True,
28,Untransported edit,fault,True,True,True,False,True,False,8.881784197001252e-16,8.881784197001252e-16,1.04191994711931,1.2425998008377406,3,3,0.0,True,True,
28,Stale basis map,fault,True,True,True,False,True,False,8.881784197001252e-16,8.881784197001252e-16,0.9340375684892367,1.1005341063999516,3,3,0.0,True,True,
28,Reversed edit sign,fault,True,True,True,False,True,False,8.881784197001252e-16,8.881784197001252e-16,2.0,2.0,3,3,0.0,True,True,
28,Omitted action,fault,True,True,False,True,True,False,8.881784197001252e-16,3.0474056199914346,2.220446049250313e-16,1.521020423234285e-16,3,3,0.0,True,True,
28,Format-only zeros,fault,True,True,False,True,True,False,8.881784197001252e-16,3.2440507949204145,2.220446049250313e-16,1.521020423234285e-16,3,3,0.0,True,True,
28,False full-span claim,fault,True,True,True,True,False,False,8.881784197001252e-16,8.881784197001252e-16,2.220446049250313e-16,0.8164965809277261,1,3,0.0,True,True,
28,Signed permutation,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,3.3306690738754696e-16,1.9878548785432013e-16,3,3,0.0,True,False,
28,Reflection,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,2.220446049250313e-16,1.521020423234285e-16,3,3,0.0,True,False,
28,Consistent unit change,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,2.220446049250313e-16,1.521020423234285e-16,3,3,0.0,True,False,
28,No-op rewrite,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,2.220446049250313e-16,1.521020423234285e-16,3,3,0.0,True,False,
28,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
29,Healthy reference,healthy,True,True,True,True,True,True,6.661338147750939e-16,8.881784197001252e-16,2.220446049250313e-16,1.517560650612637e-16,3,3,0.0,True,False,
29,Transposed synthesis,fault,True,False,False,False,True,False,0.4669476426698522,0.5618649932970249,0.15006397641731264,0.14846449118819385,3,3,0.0,True,True,
29,Duplicate unit gain,fault,True,False,False,False,True,False,2.894382958699106,3.6262901476364306,1.0,0.9999999999999999,3,3,0.0,True,True,
29,Dropped coordinate,fault,True,False,False,False,True,False,2.020181970766496,2.522136284321595,0.6019060890718717,0.5773502691896258,3,3,0.0,True,True,
29,Untransported edit,fault,True,True,True,False,True,False,6.661338147750939e-16,8.881784197001252e-16,1.3300567465389632,1.1570891036227875,3,3,0.0,True,True,
29,Stale basis map,fault,True,True,True,False,True,False,6.661338147750939e-16,8.881784197001252e-16,1.689211188029982,1.5798755183584967,3,3,0.0,True,True,
29,Reversed edit sign,fault,True,True,True,False,True,False,6.661338147750939e-16,8.881784197001252e-16,2.0,2.0,3,3,0.0,True,True,
29,Omitted action,fault,True,True,False,True,True,False,6.661338147750939e-16,2.900187120019675,2.220446049250313e-16,1.517560650612637e-16,3,3,0.0,True,True,
29,Format-only zeros,fault,True,True,False,True,True,False,6.661338147750939e-16,3.6262901476364324,2.220446049250313e-16,1.517560650612637e-16,3,3,0.0,True,True,
29,False full-span claim,fault,True,True,True,True,False,False,6.661338147750939e-16,8.881784197001252e-16,2.220446049250313e-16,0.8164965809277261,1,3,0.0,True,True,
29,Signed permutation,benign,True,True,True,True,True,True,4.440892098500626e-16,8.881784197001252e-16,2.220446049250313e-16,1.580928024565726e-16,3,3,0.0,True,False,
29,Reflection,benign,True,True,True,True,True,True,6.661338147750939e-16,8.881784197001252e-16,2.220446049250313e-16,1.517560650612637e-16,3,3,0.0,True,False,
29,Consistent unit change,benign,True,True,True,True,True,True,6.661338147750939e-16,8.881784197001252e-16,2.220446049250313e-16,1.517560650612637e-16,3,3,0.0,True,False,
29,No-op rewrite,benign,True,True,True,True,True,True,6.661338147750939e-16,8.881784197001252e-16,2.220446049250313e-16,1.517560650612637e-16,3,3,0.0,True,False,
29,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
30,Healthy reference,healthy,True,True,True,True,True,True,8.881784197001252e-16,1.3322676295501878e-15,2.220446049250313e-16,2.5906305695120476e-16,3,3,0.0,True,False,
30,Transposed synthesis,fault,True,False,False,False,True,False,2.9021392401752317,2.5154379820265445,0.6124858866873568,0.6251065652491575,3,3,0.0,True,True,
30,Duplicate unit gain,fault,True,False,False,False,True,False,3.575699415215665,4.007725479834819,1.0000000000000004,1.0,3,3,0.0,True,True,
30,Dropped coordinate,fault,True,False,False,False,True,False,2.0864948463871666,2.9934166511751634,0.6779219607350304,0.5773502691896258,3,3,0.0,True,True,
30,Untransported edit,fault,True,True,True,False,True,False,8.881784197001252e-16,1.3322676295501878e-15,1.9118622155140605,1.6015958942330346,3,3,0.0,True,True,
30,Stale basis map,fault,True,True,True,False,True,False,8.881784197001252e-16,1.3322676295501878e-15,1.7989400403484432,1.5986468660764468,3,3,0.0,True,True,
30,Reversed edit sign,fault,True,True,True,False,True,False,8.881784197001252e-16,1.3322676295501878e-15,2.0,2.0,3,3,0.0,True,True,
30,Omitted action,fault,True,True,False,True,True,False,8.881784197001252e-16,3.1192148916898157,2.220446049250313e-16,2.5906305695120476e-16,3,3,0.0,True,True,
30,Format-only zeros,fault,True,True,False,True,True,False,8.881784197001252e-16,4.007725479834819,2.220446049250313e-16,2.5906305695120476e-16,3,3,0.0,True,True,
30,False full-span claim,fault,True,True,True,True,False,False,8.881784197001252e-16,1.3322676295501878e-15,2.220446049250313e-16,0.8164965809277261,1,3,0.0,True,True,
30,Signed permutation,benign,True,True,True,True,True,True,8.881784197001252e-16,1.3322676295501878e-15,2.220446049250313e-16,2.6225591732180893e-16,3,3,0.0,True,False,
30,Reflection,benign,True,True,True,True,True,True,8.881784197001252e-16,1.3322676295501878e-15,2.220446049250313e-16,2.5906305695120476e-16,3,3,0.0,True,False,
30,Consistent unit change,benign,True,True,True,True,True,True,8.881784197001252e-16,1.3322676295501878e-15,2.220446049250313e-16,2.5906305695120476e-16,3,3,0.0,True,False,
30,No-op rewrite,benign,True,True,True,True,True,True,8.881784197001252e-16,1.3322676295501878e-15,2.220446049250313e-16,2.5906305695120476e-16,3,3,0.0,True,False,
30,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
31,Healthy reference,healthy,True,True,True,True,True,True,1.3322676295501878e-15,2.220446049250313e-15,4.440892098500626e-16,4.674531375772628e-16,3,3,0.0,True,False,
31,Transposed synthesis,fault,True,False,False,False,True,False,0.9143669354308244,1.3310624694799675,0.24365274252666425,0.2659472847798454,3,3,0.0,True,True,
31,Duplicate unit gain,fault,True,False,False,False,True,False,3.6010517381427234,6.157005535664023,1.0000000000000009,1.0000000000000007,3,3,0.0,True,True,
31,Dropped coordinate,fault,True,False,False,False,True,False,2.405820547110176,3.160286062810169,0.8439074413338195,0.5773502691896258,3,3,0.0,True,True,
31,Untransported edit,fault,True,True,True,False,True,False,1.3322676295501878e-15,2.220446049250313e-15,1.9152084892380121,1.6275336712982693,3,3,0.0,True,True,
31,Stale basis map,fault,True,True,True,False,True,False,1.3322676295501878e-15,2.220446049250313e-15,1.2751929053110524,1.306786311095424,3,3,0.0,True,True,
31,Reversed edit sign,fault,True,True,True,False,True,False,1.3322676295501878e-15,2.220446049250313e-15,2.0000000000000004,2.0000000000000004,3,3,0.0,True,True,
31,Omitted action,fault,True,True,False,True,True,False,1.3322676295501878e-15,4.113690009447719,4.440892098500626e-16,4.674531375772628e-16,3,3,0.0,True,True,
31,Format-only zeros,fault,True,True,False,True,True,False,1.3322676295501878e-15,6.15700553566402,4.440892098500626e-16,4.674531375772628e-16,3,3,0.0,True,True,
31,False full-span claim,fault,True,True,True,True,False,False,1.3322676295501878e-15,2.220446049250313e-15,1.3650882831910715e-16,0.8164965809277261,1,3,0.0,True,True,
31,Signed permutation,benign,True,True,True,True,True,True,1.7763568394002505e-15,2.6645352591003757e-15,4.440892098500626e-16,4.600457201980331e-16,3,3,0.0,True,False,
31,Reflection,benign,True,True,True,True,True,True,1.3322676295501878e-15,2.220446049250313e-15,4.440892098500626e-16,4.674531375772628e-16,3,3,0.0,True,False,
31,Consistent unit change,benign,True,True,True,True,True,True,1.3322676295501878e-15,2.220446049250313e-15,4.440892098500626e-16,4.674531375772628e-16,3,3,0.0,True,False,
31,No-op rewrite,benign,True,True,True,True,True,True,1.3322676295501878e-15,2.220446049250313e-15,4.440892098500626e-16,4.674531375772628e-16,3,3,0.0,True,False,
31,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
32,Healthy reference,healthy,True,True,True,True,True,True,4.440892098500626e-16,8.881784197001252e-16,2.220446049250313e-16,1.3535864571909865e-16,3,3,0.0,True,False,
32,Transposed synthesis,fault,True,False,False,False,True,False,2.006300274034451,2.7250435127245494,0.7103521051567618,0.6784456399956259,3,3,0.0,True,True,
32,Duplicate unit gain,fault,True,False,False,False,True,False,2.9979425133471467,4.069137270580891,1.0,0.9999999999999999,3,3,0.0,True,True,
32,Dropped coordinate,fault,True,False,False,False,True,False,1.430783886496715,2.6023226889615816,0.3895239646054145,0.5773502691896258,3,3,0.0,True,True,
32,Untransported edit,fault,True,True,True,False,True,False,4.440892098500626e-16,8.881784197001252e-16,1.6241185501212203,1.2057579604776008,3,3,0.0,True,True,
32,Stale basis map,fault,True,True,True,False,True,False,4.440892098500626e-16,8.881784197001252e-16,1.442886947633601,1.5652780465400413,3,3,0.0,True,True,
32,Reversed edit sign,fault,True,True,True,False,True,False,4.440892098500626e-16,8.881784197001252e-16,2.0,2.0,3,3,0.0,True,True,
32,Omitted action,fault,True,True,False,True,True,False,4.440892098500626e-16,3.030738910508189,2.220446049250313e-16,1.3535864571909865e-16,3,3,0.0,True,True,
32,Format-only zeros,fault,True,True,False,True,True,False,4.440892098500626e-16,4.069137270580892,2.220446049250313e-16,1.3535864571909865e-16,3,3,0.0,True,True,
32,False full-span claim,fault,True,True,True,True,False,False,4.440892098500626e-16,8.881784197001252e-16,4.512389892534453e-17,0.8164965809277261,1,3,0.0,True,True,
32,Signed permutation,benign,True,True,True,True,True,True,4.440892098500626e-16,8.881784197001252e-16,2.220446049250313e-16,1.5110080720977606e-16,3,3,0.0,True,False,
32,Reflection,benign,True,True,True,True,True,True,4.440892098500626e-16,8.881784197001252e-16,2.220446049250313e-16,1.3535864571909865e-16,3,3,0.0,True,False,
32,Consistent unit change,benign,True,True,True,True,True,True,4.440892098500626e-16,8.881784197001252e-16,2.220446049250313e-16,1.3535864571909865e-16,3,3,0.0,True,False,
32,No-op rewrite,benign,True,True,True,True,True,True,4.440892098500626e-16,8.881784197001252e-16,2.220446049250313e-16,1.3535864571909865e-16,3,3,0.0,True,False,
32,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
33,Healthy reference,healthy,True,True,True,True,True,True,2.220446049250313e-15,2.220446049250313e-15,4.440892098500626e-16,4.70496228537023e-16,3,3,0.0,True,False,
33,Transposed synthesis,fault,True,False,False,False,True,False,5.982492439652574,7.955306849902678,1.8807152589473977,1.6323312601802806,3,3,0.0,True,True,
33,Duplicate unit gain,fault,True,False,False,False,True,False,3.069265225514438,4.403328826631615,1.0000000000000009,1.0000000000000007,3,3,0.0,True,True,
33,Dropped coordinate,fault,True,False,False,False,True,False,1.4369886071047109,2.033951235461193,0.44173867853391857,0.5773502691896258,3,3,0.0,True,True,
33,Untransported edit,fault,True,True,True,False,True,False,2.220446049250313e-15,2.220446049250313e-15,1.6612630775746196,1.6445746028594606,3,3,0.0,True,True,
33,Stale basis map,fault,True,True,True,False,True,False,2.220446049250313e-15,2.220446049250313e-15,1.5109466199002788,1.241375972359452,3,3,0.0,True,True,
33,Reversed edit sign,fault,True,True,True,False,True,False,2.220446049250313e-15,2.220446049250313e-15,2.0000000000000004,2.0000000000000004,3,3,0.0,True,True,
33,Omitted action,fault,True,True,False,True,True,False,2.220446049250313e-15,2.7866251363303314,4.440892098500626e-16,4.70496228537023e-16,3,3,0.0,True,True,
33,Format-only zeros,fault,True,True,False,True,True,False,2.220446049250313e-15,4.403328826631611,4.440892098500626e-16,4.70496228537023e-16,3,3,0.0,True,True,
33,False full-span claim,fault,True,True,True,True,False,False,2.220446049250313e-15,2.220446049250313e-15,4.440892098500626e-16,0.8164965809277261,1,3,0.0,True,True,
33,Signed permutation,benign,True,True,True,True,True,True,2.6645352591003757e-15,2.6645352591003757e-15,4.440892098500626e-16,4.495146760641744e-16,3,3,0.0,True,False,
33,Reflection,benign,True,True,True,True,True,True,2.220446049250313e-15,2.220446049250313e-15,4.440892098500626e-16,4.70496228537023e-16,3,3,0.0,True,False,
33,Consistent unit change,benign,True,True,True,True,True,True,2.220446049250313e-15,2.220446049250313e-15,4.440892098500626e-16,4.70496228537023e-16,3,3,0.0,True,False,
33,No-op rewrite,benign,True,True,True,True,True,True,2.220446049250313e-15,2.220446049250313e-15,4.440892098500626e-16,4.70496228537023e-16,3,3,0.0,True,False,
33,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
34,Healthy reference,healthy,True,True,True,True,True,True,4.440892098500626e-16,8.881784197001252e-16,2.220446049250313e-16,1.3190505581906534e-16,3,3,0.0,True,False,
34,Transposed synthesis,fault,True,False,False,False,True,False,3.752077276161777,4.167694511326324,0.8869658339069186,1.0626772154894768,3,3,0.0,True,True,
34,Duplicate unit gain,fault,True,False,False,False,True,False,2.904268485700312,3.9347952783596707,1.0000000000000004,1.0000000000000002,3,3,0.0,True,True,
34,Dropped coordinate,fault,True,False,False,False,True,False,2.021642719846749,3.3606241081096715,0.6743855432344312,0.5773502691896257,3,3,0.0,True,True,
34,Untransported edit,fault,True,True,True,False,True,False,4.440892098500626e-16,8.881784197001252e-16,1.5698868013867262,1.5315736717145099,3,3,0.0,True,True,
34,Stale basis map,fault,True,True,True,False,True,False,4.440892098500626e-16,8.881784197001252e-16,0.7935801614759888,0.8276508774702593,3,3,0.0,True,True,
34,Reversed edit sign,fault,True,True,True,False,True,False,4.440892098500626e-16,8.881784197001252e-16,2.0,2.0,3,3,0.0,True,True,
34,Omitted action,fault,True,True,False,True,True,False,4.440892098500626e-16,3.1630735544648583,2.220446049250313e-16,1.3190505581906534e-16,3,3,0.0,True,True,
34,Format-only zeros,fault,True,True,False,True,True,False,4.440892098500626e-16,3.93479527835967,2.220446049250313e-16,1.3190505581906534e-16,3,3,0.0,True,True,
34,False full-span claim,fault,True,True,True,True,False,False,4.440892098500626e-16,8.881784197001252e-16,2.5449250931679006e-17,0.8164965809277261,1,3,0.0,True,True,
34,Signed permutation,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,2.220446049250313e-16,1.3575558217852675e-16,3,3,0.0,True,False,
34,Reflection,benign,True,True,True,True,True,True,4.440892098500626e-16,8.881784197001252e-16,2.220446049250313e-16,1.3190505581906534e-16,3,3,0.0,True,False,
34,Consistent unit change,benign,True,True,True,True,True,True,4.440892098500626e-16,8.881784197001252e-16,2.220446049250313e-16,1.3190505581906534e-16,3,3,0.0,True,False,
34,No-op rewrite,benign,True,True,True,True,True,True,4.440892098500626e-16,8.881784197001252e-16,2.220446049250313e-16,1.3190505581906534e-16,3,3,0.0,True,False,
34,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
35,Healthy reference,healthy,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,1.1102230246251565e-16,1.0021962558779882e-16,3,3,0.0,True,False,
35,Transposed synthesis,fault,True,False,False,False,True,False,1.4267847361401826,1.7690511637325694,0.37304557955693224,0.4219163944555748,3,3,0.0,True,True,
35,Duplicate unit gain,fault,True,False,False,False,True,False,3.324808933494275,4.728057158852752,1.0,1.0,3,3,0.0,True,True,
35,Dropped coordinate,fault,True,False,False,False,True,False,3.014992245296631,2.7360969292780757,0.9119559833350039,0.5773502691896258,3,3,0.0,True,True,
35,Untransported edit,fault,True,True,True,False,True,False,8.881784197001252e-16,8.881784197001252e-16,1.955152089563163,1.6190721802696466,3,3,0.0,True,True,
35,Stale basis map,fault,True,True,True,False,True,False,8.881784197001252e-16,8.881784197001252e-16,1.46078026938917,1.6267119443467004,3,3,0.0,True,True,
35,Reversed edit sign,fault,True,True,True,False,True,False,8.881784197001252e-16,8.881784197001252e-16,2.0,2.0,3,3,0.0,True,True,
35,Omitted action,fault,True,True,False,True,True,False,8.881784197001252e-16,3.2801880371675844,1.1102230246251565e-16,1.0021962558779882e-16,3,3,0.0,True,True,
35,Format-only zeros,fault,True,True,False,True,True,False,8.881784197001252e-16,4.728057158852752,1.1102230246251565e-16,1.0021962558779882e-16,3,3,0.0,True,True,
35,False full-span claim,fault,True,True,True,True,False,False,8.881784197001252e-16,8.881784197001252e-16,1.1102230246251565e-16,0.8164965809277261,1,3,0.0,True,True,
35,Signed permutation,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,1.1102230246251565e-16,1.0262680014640922e-16,3,3,0.0,True,False,
35,Reflection,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,1.1102230246251565e-16,1.0021962558779882e-16,3,3,0.0,True,False,
35,Consistent unit change,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,1.1102230246251565e-16,1.0021962558779882e-16,3,3,0.0,True,False,
35,No-op rewrite,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,1.1102230246251565e-16,1.0021962558779882e-16,3,3,0.0,True,False,
35,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
36,Healthy reference,healthy,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,3.3306690738754696e-16,2.416644350490681e-16,3,3,0.0,True,False,
36,Transposed synthesis,fault,True,False,False,False,True,False,4.687047048593566,5.560442175984676,1.6147134348344219,1.5261405976627995,3,3,0.0,True,True,
36,Duplicate unit gain,fault,True,False,False,False,True,False,2.7646153942221137,3.7774345310013526,0.9999999999999998,0.9999999999999998,3,3,0.0,True,True,
36,Dropped coordinate,fault,True,False,False,False,True,False,2.1130016324676966,2.588382816008479,0.7441722655380156,0.5773502691896258,3,3,0.0,True,True,
36,Untransported edit,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.3322676295501878e-15,0.8626541981222924,0.926794712104806,3,3,0.0,True,True,
36,Stale basis map,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.3322676295501878e-15,0.9077602111270447,0.9946367134453314,3,3,0.0,True,True,
36,Reversed edit sign,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.3322676295501878e-15,2.0,2.0,3,3,0.0,True,True,
36,Omitted action,fault,True,True,False,True,True,False,1.3322676295501878e-15,2.8604272779650444,3.3306690738754696e-16,2.416644350490681e-16,3,3,0.0,True,True,
36,Format-only zeros,fault,True,True,False,True,True,False,1.3322676295501878e-15,3.7774345310013535,3.3306690738754696e-16,2.416644350490681e-16,3,3,0.0,True,True,
36,False full-span claim,fault,True,True,True,True,False,False,1.3322676295501878e-15,1.3322676295501878e-15,3.3306690738754696e-16,0.8164965809277261,1,3,0.0,True,True,
36,Signed permutation,benign,True,True,True,True,True,True,8.881784197001252e-16,1.7763568394002505e-15,4.440892098500626e-16,2.8630198505645984e-16,3,3,0.0,True,False,
36,Reflection,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,3.3306690738754696e-16,2.416644350490681e-16,3,3,0.0,True,False,
36,Consistent unit change,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,3.3306690738754696e-16,2.416644350490681e-16,3,3,0.0,True,False,
36,No-op rewrite,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,3.3306690738754696e-16,2.416644350490681e-16,3,3,0.0,True,False,
36,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
37,Healthy reference,healthy,True,True,True,True,True,True,1.1102230246251565e-15,1.3322676295501878e-15,4.440892098500626e-16,3.0875355364621587e-16,3,3,0.0,True,False,
37,Transposed synthesis,fault,True,False,False,False,True,False,1.3908788272530148,1.6811176051415717,0.3846322708562184,0.3937252428856514,3,3,0.0,True,True,
37,Duplicate unit gain,fault,True,False,False,False,True,False,3.222828213850343,3.7008697032267324,1.0000000000000009,1.0000000000000004,3,3,0.0,True,True,
37,Dropped coordinate,fault,True,False,False,False,True,False,1.8975289618488056,2.242202875846907,0.4785220755774834,0.5773502691896258,3,3,0.0,True,True,
37,Untransported edit,fault,True,True,True,False,True,False,1.1102230246251565e-15,1.3322676295501878e-15,1.6987143387302068,1.6209045486522224,3,3,0.0,True,True,
37,Stale basis map,fault,True,True,True,False,True,False,1.1102230246251565e-15,1.3322676295501878e-15,0.9443392657390766,1.1162499819469656,3,3,0.0,True,True,
37,Reversed edit sign,fault,True,True,True,False,True,False,1.1102230246251565e-15,1.3322676295501878e-15,2.0000000000000004,2.0000000000000004,3,3,0.0,True,True,
37,Omitted action,fault,True,True,False,True,True,False,1.1102230246251565e-15,3.3136086360628165,4.440892098500626e-16,3.0875355364621587e-16,3,3,0.0,True,True,
37,Format-only zeros,fault,True,True,False,True,True,False,1.1102230246251565e-15,3.7008697032267315,4.440892098500626e-16,3.0875355364621587e-16,3,3,0.0,True,True,
37,False full-span claim,fault,True,True,True,True,False,False,1.1102230246251565e-15,1.3322676295501878e-15,4.440892098500626e-16,0.8164965809277261,1,3,0.0,True,True,
37,Signed permutation,benign,True,True,True,True,True,True,1.1102230246251565e-15,1.3322676295501878e-15,2.220446049250313e-16,2.5310456460898376e-16,3,3,0.0,True,False,
37,Reflection,benign,True,True,True,True,True,True,1.1102230246251565e-15,1.3322676295501878e-15,4.440892098500626e-16,3.0875355364621587e-16,3,3,0.0,True,False,
37,Consistent unit change,benign,True,True,True,True,True,True,1.1102230246251565e-15,1.3322676295501878e-15,4.440892098500626e-16,3.0875355364621587e-16,3,3,0.0,True,False,
37,No-op rewrite,benign,True,True,True,True,True,True,1.1102230246251565e-15,1.3322676295501878e-15,4.440892098500626e-16,3.0875355364621587e-16,3,3,0.0,True,False,
37,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
38,Healthy reference,healthy,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,6.661338147750939e-16,4.524964272236393e-16,3,3,0.0,True,False,
38,Transposed synthesis,fault,True,False,False,False,True,False,3.1800281875073177,4.441929129622958,0.8904286957066422,1.057631835588611,3,3,0.0,True,True,
38,Duplicate unit gain,fault,True,False,False,False,True,False,3.0100234069255025,3.626034885100994,1.0000000000000013,1.0000000000000007,3,3,0.0,True,True,
38,Dropped coordinate,fault,True,False,False,False,True,False,2.6715138397983966,3.090434752852664,0.7707896756543999,0.5773502691896257,3,3,0.0,True,True,
38,Untransported edit,fault,True,True,True,False,True,False,1.7763568394002505e-15,2.220446049250313e-15,1.4773496850350556,1.5327211439357895,3,3,0.0,True,True,
38,Stale basis map,fault,True,True,True,False,True,False,1.7763568394002505e-15,2.220446049250313e-15,1.7154273965448494,1.1922218154093036,3,3,0.0,True,True,
38,Reversed edit sign,fault,True,True,True,False,True,False,1.7763568394002505e-15,2.220446049250313e-15,2.000000000000001,2.0000000000000004,3,3,0.0,True,True,
38,Omitted action,fault,True,True,False,True,True,False,1.7763568394002505e-15,3.0881650762644974,6.661338147750939e-16,4.524964272236393e-16,3,3,0.0,True,True,
38,Format-only zeros,fault,True,True,False,True,True,False,1.7763568394002505e-15,3.626034885100993,6.661338147750939e-16,4.524964272236393e-16,3,3,0.0,True,True,
38,False full-span claim,fault,True,True,True,True,False,False,1.7763568394002505e-15,2.220446049250313e-15,6.661338147750939e-16,0.8164965809277261,1,3,0.0,True,True,
38,Signed permutation,benign,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,6.661338147750939e-16,4.520221254571385e-16,3,3,0.0,True,False,
38,Reflection,benign,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,6.661338147750939e-16,4.524964272236393e-16,3,3,0.0,True,False,
38,Consistent unit change,benign,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,6.661338147750939e-16,4.524964272236393e-16,3,3,0.0,True,False,
38,No-op rewrite,benign,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,6.661338147750939e-16,4.524964272236393e-16,3,3,0.0,True,False,
38,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
39,Healthy reference,healthy,True,True,True,True,True,True,2.6645352591003757e-15,2.220446049250313e-15,6.661338147750939e-16,4.2454920010919616e-16,3,3,0.0,True,False,
39,Transposed synthesis,fault,True,False,False,False,True,False,1.1198541549767433,0.8562570686586204,0.2688148538055947,0.2623094104628001,3,3,0.0,True,True,
39,Duplicate unit gain,fault,True,False,False,False,True,False,3.6965875360805907,3.7472420492030345,1.0000000000000013,1.0000000000000004,3,3,0.0,True,True,
39,Dropped coordinate,fault,True,False,False,False,True,False,2.899826707239299,2.9557457346217184,0.7579228012247694,0.5773502691896258,3,3,0.0,True,True,
39,Untransported edit,fault,True,True,True,False,True,False,2.6645352591003757e-15,2.220446049250313e-15,1.4079375403971288,1.1621735262623782,3,3,0.0,True,True,
39,Stale basis map,fault,True,True,True,False,True,False,2.6645352591003757e-15,2.220446049250313e-15,1.4428500332244232,1.4939546680104927,3,3,0.0,True,True,
39,Reversed edit sign,fault,True,True,True,False,True,False,2.6645352591003757e-15,2.220446049250313e-15,2.000000000000001,2.0000000000000004,3,3,0.0,True,True,
39,Omitted action,fault,True,True,False,True,True,False,2.6645352591003757e-15,2.779640204547674,6.661338147750939e-16,4.2454920010919616e-16,3,3,0.0,True,True,
39,Format-only zeros,fault,True,True,False,True,True,False,2.6645352591003757e-15,3.7472420492030336,6.661338147750939e-16,4.2454920010919616e-16,3,3,0.0,True,True,
39,False full-span claim,fault,True,True,True,True,False,False,2.6645352591003757e-15,2.220446049250313e-15,2.220446049250313e-16,0.8164965809277261,1,3,0.0,True,True,
39,Signed permutation,benign,True,True,True,True,True,True,2.220446049250313e-15,2.220446049250313e-15,6.661338147750939e-16,4.219765919485764e-16,3,3,0.0,True,False,
39,Reflection,benign,True,True,True,True,True,True,2.6645352591003757e-15,2.220446049250313e-15,6.661338147750939e-16,4.2454920010919616e-16,3,3,0.0,True,False,
39,Consistent unit change,benign,True,True,True,True,True,True,2.6645352591003757e-15,2.220446049250313e-15,6.661338147750939e-16,4.2454920010919616e-16,3,3,0.0,True,False,
39,No-op rewrite,benign,True,True,True,True,True,True,2.6645352591003757e-15,2.220446049250313e-15,6.661338147750939e-16,4.2454920010919616e-16,3,3,0.0,True,False,
39,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
40,Healthy reference,healthy,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,1.1102230246251565e-16,1.5325068814924741e-16,3,3,0.0,True,False,
40,Transposed synthesis,fault,True,False,False,False,True,False,3.609754342130331,4.47883101239127,0.9730288707929501,1.1857520564489112,3,3,0.0,True,True,
40,Duplicate unit gain,fault,True,False,False,False,True,False,3.318642200008537,3.7990633747356437,1.0,0.9999999999999999,3,3,0.0,True,True,
40,Dropped coordinate,fault,True,False,False,False,True,False,1.7712289136074117,2.5322753930260506,0.7766999508111739,0.5773502691896257,3,3,0.0,True,True,
40,Untransported edit,fault,True,True,True,False,True,False,8.881784197001252e-16,8.881784197001252e-16,1.3266149193482744,1.3228423875048247,3,3,0.0,True,True,
40,Stale basis map,fault,True,True,True,False,True,False,8.881784197001252e-16,8.881784197001252e-16,1.9909697804308852,1.5956374890640534,3,3,0.0,True,True,
40,Reversed edit sign,fault,True,True,True,False,True,False,8.881784197001252e-16,8.881784197001252e-16,2.0,2.0,3,3,0.0,True,True,
40,Omitted action,fault,True,True,False,True,True,False,8.881784197001252e-16,2.8499025436364405,1.1102230246251565e-16,1.5325068814924741e-16,3,3,0.0,True,True,
40,Format-only zeros,fault,True,True,False,True,True,False,8.881784197001252e-16,3.7990633747356455,1.1102230246251565e-16,1.5325068814924741e-16,3,3,0.0,True,True,
40,False full-span claim,fault,True,True,True,True,False,False,8.881784197001252e-16,8.881784197001252e-16,1.1102230246251565e-16,0.8164965809277261,1,3,0.0,True,True,
40,Signed permutation,benign,True,True,True,True,True,True,8.881784197001252e-16,1.1102230246251565e-15,1.1102230246251565e-16,1.3771439070085812e-16,3,3,0.0,True,False,
40,Reflection,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,1.1102230246251565e-16,1.5325068814924741e-16,3,3,0.0,True,False,
40,Consistent unit change,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,1.1102230246251565e-16,1.5325068814924741e-16,3,3,0.0,True,False,
40,No-op rewrite,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,1.1102230246251565e-16,1.5325068814924741e-16,3,3,0.0,True,False,
40,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
41,Healthy reference,healthy,True,True,True,True,True,True,1.7763568394002505e-15,3.1086244689504383e-15,5.551115123125783e-16,4.414752413201837e-16,3,3,0.0,True,False,
41,Transposed synthesis,fault,True,False,False,False,True,False,4.018539521458916,6.079118579441186,1.3097538080848554,1.3219916077277298,3,3,0.0,True,True,
41,Duplicate unit gain,fault,True,False,False,False,True,False,3.8842548316679064,5.489155341774678,1.0,0.9999999999999994,3,3,0.0,True,True,
41,Dropped coordinate,fault,True,False,False,False,True,False,2.3984686939257696,3.2592220691803693,0.5946619504738816,0.5773502691896257,3,3,0.0,True,True,
41,Untransported edit,fault,True,True,True,False,True,False,1.7763568394002505e-15,3.1086244689504383e-15,1.7711432749326688,1.372564874417554,3,3,0.0,True,True,
41,Stale basis map,fault,True,True,True,False,True,False,1.7763568394002505e-15,3.1086244689504383e-15,1.382129852823193,1.4293534992920545,3,3,0.0,True,True,
41,Reversed edit sign,fault,True,True,True,False,True,False,1.7763568394002505e-15,3.1086244689504383e-15,2.0,1.9999999999999998,3,3,0.0,True,True,
41,Omitted action,fault,True,True,False,True,True,False,1.7763568394002505e-15,3.2784449467297945,5.551115123125783e-16,4.414752413201837e-16,3,3,0.0,True,True,
41,Format-only zeros,fault,True,True,False,True,True,False,1.7763568394002505e-15,5.48915534177468,5.551115123125783e-16,4.414752413201837e-16,3,3,0.0,True,True,
41,False full-span claim,fault,True,True,True,True,False,False,1.7763568394002505e-15,3.1086244689504383e-15,5.551115123125783e-16,0.8164965809277261,1,3,0.0,True,True,
41,Signed permutation,benign,True,True,True,True,True,True,1.7763568394002505e-15,3.1086244689504383e-15,5.551115123125783e-16,4.2941996492181806e-16,3,3,0.0,True,False,
41,Reflection,benign,True,True,True,True,True,True,1.7763568394002505e-15,3.1086244689504383e-15,5.551115123125783e-16,4.414752413201837e-16,3,3,0.0,True,False,
41,Consistent unit change,benign,True,True,True,True,True,True,1.7763568394002505e-15,3.1086244689504383e-15,5.551115123125783e-16,4.414752413201837e-16,3,3,0.0,True,False,
41,No-op rewrite,benign,True,True,True,True,True,True,1.7763568394002505e-15,3.1086244689504383e-15,5.551115123125783e-16,4.414752413201837e-16,3,3,0.0,True,False,
41,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
42,Healthy reference,healthy,True,True,True,True,True,True,2.6645352591003757e-15,2.4424906541753444e-15,7.771561172376096e-16,6.011291082587751e-16,3,3,0.0,True,False,
42,Transposed synthesis,fault,True,False,False,False,True,False,5.048421348219142,5.971109806420782,1.9105488520092138,1.6242741693853606,3,3,0.0,True,True,
42,Duplicate unit gain,fault,True,False,False,False,True,False,2.7701545853849687,3.8660228350851273,0.9999999999999993,0.9999999999999991,3,3,0.0,True,True,
42,Dropped coordinate,fault,True,False,False,False,True,False,1.4976939339486663,2.423888647922871,0.46600869365845377,0.5773502691896258,3,3,0.0,True,True,
42,Untransported edit,fault,True,True,True,False,True,False,2.6645352591003757e-15,2.4424906541753444e-15,0.8935950563986566,1.0934965328326915,3,3,0.0,True,True,
42,Stale basis map,fault,True,True,True,False,True,False,2.6645352591003757e-15,2.4424906541753444e-15,1.7963891035269186,1.4016018418158456,3,3,0.0,True,True,
42,Reversed edit sign,fault,True,True,True,False,True,False,2.6645352591003757e-15,2.4424906541753444e-15,1.9999999999999996,1.9999999999999996,3,3,0.0,True,True,
42,Omitted action,fault,True,True,False,True,True,False,2.6645352591003757e-15,2.5826456085115534,7.771561172376096e-16,6.011291082587751e-16,3,3,0.0,True,True,
42,Format-only zeros,fault,True,True,False,True,True,False,2.6645352591003757e-15,3.866022835085129,7.771561172376096e-16,6.011291082587751e-16,3,3,0.0,True,True,
42,False full-span claim,fault,True,True,True,True,False,False,2.6645352591003757e-15,2.4424906541753444e-15,7.771561172376096e-16,0.8164965809277261,1,3,0.0,True,True,
42,Signed permutation,benign,True,True,True,True,True,True,2.6645352591003757e-15,2.220446049250313e-15,7.771561172376096e-16,5.637580886689088e-16,3,3,0.0,True,False,
42,Reflection,benign,True,True,True,True,True,True,2.6645352591003757e-15,2.4424906541753444e-15,7.771561172376096e-16,6.011291082587751e-16,3,3,0.0,True,False,
42,Consistent unit change,benign,True,True,True,True,True,True,2.6645352591003757e-15,2.4424906541753444e-15,7.771561172376096e-16,6.011291082587751e-16,3,3,0.0,True,False,
42,No-op rewrite,benign,True,True,True,True,True,True,2.6645352591003757e-15,2.4424906541753444e-15,7.771561172376096e-16,6.011291082587751e-16,3,3,0.0,True,False,
42,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
43,Healthy reference,healthy,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,2.220446049250313e-16,1.7198969951342943e-16,3,3,0.0,True,False,
43,Transposed synthesis,fault,True,False,False,False,True,False,4.180932178826992,6.464250977962261,1.3049199571820715,1.368481040448472,3,3,0.0,True,True,
43,Duplicate unit gain,fault,True,False,False,False,True,False,3.6712734690995332,3.986120906624638,1.0000000000000004,1.0000000000000002,3,3,0.0,True,True,
43,Dropped coordinate,fault,True,False,False,False,True,False,2.0812979691672435,2.9038984377163466,0.6435219983674993,0.5773502691896258,3,3,0.0,True,True,
43,Untransported edit,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.3322676295501878e-15,1.9238463853025656,1.8423316422336293,3,3,0.0,True,True,
43,Stale basis map,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.3322676295501878e-15,1.4244083133907062,1.5871912463141904,3,3,0.0,True,True,
43,Reversed edit sign,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.3322676295501878e-15,2.0,2.0,3,3,0.0,True,True,
43,Omitted action,fault,True,True,False,True,True,False,1.3322676295501878e-15,3.467708965053844,2.220446049250313e-16,1.7198969951342943e-16,3,3,0.0,True,True,
43,Format-only zeros,fault,True,True,False,True,True,False,1.3322676295501878e-15,3.986120906624638,2.220446049250313e-16,1.7198969951342943e-16,3,3,0.0,True,True,
43,False full-span claim,fault,True,True,True,True,False,False,1.3322676295501878e-15,1.3322676295501878e-15,7.884238202951831e-17,0.8164965809277261,1,3,0.0,True,True,
43,Signed permutation,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,4.440892098500626e-16,2.7204214204337204e-16,3,3,0.0,True,False,
43,Reflection,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,2.220446049250313e-16,1.7198969951342943e-16,3,3,0.0,True,False,
43,Consistent unit change,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,2.220446049250313e-16,1.7198969951342943e-16,3,3,0.0,True,False,
43,No-op rewrite,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,2.220446049250313e-16,1.7198969951342943e-16,3,3,0.0,True,False,
43,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
44,Healthy reference,healthy,True,True,True,True,True,True,1.7763568394002505e-15,1.3322676295501878e-15,3.3306690738754696e-16,2.3079845014395943e-16,3,3,0.0,True,False,
44,Transposed synthesis,fault,True,False,False,False,True,False,5.746782985231437,6.1002799284615055,1.6499426634267529,1.4954747771025148,3,3,0.0,True,True,
44,Duplicate unit gain,fault,True,False,False,False,True,False,3.3351637542539763,3.603759824950336,0.9999999999999998,0.9999999999999998,3,3,0.0,True,True,
44,Dropped coordinate,fault,True,False,False,False,True,False,2.1118048530161895,3.140344828139692,0.7894226734951459,0.5773502691896258,3,3,0.0,True,True,
44,Untransported edit,fault,True,True,True,False,True,False,1.7763568394002505e-15,1.3322676295501878e-15,1.6866534338370969,1.4598342194999638,3,3,0.0,True,True,
44,Stale basis map,fault,True,True,True,False,True,False,1.7763568394002505e-15,1.3322676295501878e-15,0.9915239586999439,1.172382409972244,3,3,0.0,True,True,
44,Reversed edit sign,fault,True,True,True,False,True,False,1.7763568394002505e-15,1.3322676295501878e-15,2.0,2.0,3,3,0.0,True,True,
44,Omitted action,fault,True,True,False,True,True,False,1.7763568394002505e-15,3.117369780331077,3.3306690738754696e-16,2.3079845014395943e-16,3,3,0.0,True,True,
44,Format-only zeros,fault,True,True,False,True,True,False,1.7763568394002505e-15,3.603759824950339,3.3306690738754696e-16,2.3079845014395943e-16,3,3,0.0,True,True,
44,False full-span claim,fault,True,True,True,True,False,False,1.7763568394002505e-15,1.3322676295501878e-15,3.3306690738754696e-16,0.8164965809277261,1,3,0.0,True,True,
44,Signed permutation,benign,True,True,True,True,True,True,1.7763568394002505e-15,1.3322676295501878e-15,3.3306690738754696e-16,2.472459684568743e-16,3,3,0.0,True,False,
44,Reflection,benign,True,True,True,True,True,True,1.7763568394002505e-15,1.3322676295501878e-15,3.3306690738754696e-16,2.3079845014395943e-16,3,3,0.0,True,False,
44,Consistent unit change,benign,True,True,True,True,True,True,1.7763568394002505e-15,1.3322676295501878e-15,3.3306690738754696e-16,2.3079845014395943e-16,3,3,0.0,True,False,
44,No-op rewrite,benign,True,True,True,True,True,True,1.7763568394002505e-15,1.3322676295501878e-15,3.3306690738754696e-16,2.3079845014395943e-16,3,3,0.0,True,False,
44,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
45,Healthy reference,healthy,True,True,True,True,True,True,1.3322676295501878e-15,2.220446049250313e-15,4.440892098500626e-16,4.2997881553691185e-16,3,3,0.0,True,False,
45,Transposed synthesis,fault,True,False,False,False,True,False,0.6833524456258055,1.078242851505281,0.21549950812382027,0.24364510102280115,3,3,0.0,True,True,
45,Duplicate unit gain,fault,True,False,False,False,True,False,2.8844149053898884,3.6019511147959857,1.0,0.9999999999999997,3,3,0.0,True,True,
45,Dropped coordinate,fault,True,False,False,False,True,False,2.818554418462461,2.722533306048485,0.7768836796230512,0.5773502691896258,3,3,0.0,True,True,
45,Untransported edit,fault,True,True,True,False,True,False,1.3322676295501878e-15,2.220446049250313e-15,1.6612703746894169,1.6284171479660645,3,3,0.0,True,True,
45,Stale basis map,fault,True,True,True,False,True,False,1.3322676295501878e-15,2.220446049250313e-15,1.614845764044817,1.17757745231533,3,3,0.0,True,True,
45,Reversed edit sign,fault,True,True,True,False,True,False,1.3322676295501878e-15,2.220446049250313e-15,2.0,1.9999999999999998,3,3,0.0,True,True,
45,Omitted action,fault,True,True,False,True,True,False,1.3322676295501878e-15,2.6479883090596794,4.440892098500626e-16,4.2997881553691185e-16,3,3,0.0,True,True,
45,Format-only zeros,fault,True,True,False,True,True,False,1.3322676295501878e-15,3.6019511147959884,4.440892098500626e-16,4.2997881553691185e-16,3,3,0.0,True,True,
45,False full-span claim,fault,True,True,True,True,False,False,1.3322676295501878e-15,2.220446049250313e-15,7.714928358737362e-17,0.8164965809277261,1,3,0.0,True,True,
45,Signed permutation,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.9984014443252818e-15,4.440892098500626e-16,4.2593240246374633e-16,3,3,0.0,True,False,
45,Reflection,benign,True,True,True,True,True,True,1.3322676295501878e-15,2.220446049250313e-15,4.440892098500626e-16,4.2997881553691185e-16,3,3,0.0,True,False,
45,Consistent unit change,benign,True,True,True,True,True,True,1.3322676295501878e-15,2.220446049250313e-15,4.440892098500626e-16,4.2997881553691185e-16,3,3,0.0,True,False,
45,No-op rewrite,benign,True,True,True,True,True,True,1.3322676295501878e-15,2.220446049250313e-15,4.440892098500626e-16,4.2997881553691185e-16,3,3,0.0,True,False,
45,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
46,Healthy reference,healthy,True,True,True,True,True,True,7.216449660063518e-16,8.881784197001252e-16,1.6319801166286207e-16,1.6210679376720155e-16,3,3,0.0,True,False,
46,Transposed synthesis,fault,True,False,False,False,True,False,3.66371550488458,4.382372091288724,0.9895450622468989,1.101902370032656,3,3,0.0,True,True,
46,Duplicate unit gain,fault,True,False,False,False,True,False,2.6987554117069186,3.852992877014933,1.0,0.9999999999999999,3,3,0.0,True,True,
46,Dropped coordinate,fault,True,False,False,False,True,False,2.6092995202260774,2.859580677443762,0.6486237499299877,0.5773502691896258,3,3,0.0,True,True,
46,Untransported edit,fault,True,True,True,False,True,False,7.216449660063518e-16,8.881784197001252e-16,1.6434273437548153,1.522289433473175,3,3,0.0,True,True,
46,Stale basis map,fault,True,True,True,False,True,False,7.216449660063518e-16,8.881784197001252e-16,1.139606509247427,1.343709052546075,3,3,0.0,True,True,
46,Reversed edit sign,fault,True,True,True,False,True,False,7.216449660063518e-16,8.881784197001252e-16,2.0,2.0,3,3,0.0,True,True,
46,Omitted action,fault,True,True,False,True,True,False,7.216449660063518e-16,3.0706099663935498,1.6319801166286207e-16,1.6210679376720155e-16,3,3,0.0,True,True,
46,Format-only zeros,fault,True,True,False,True,True,False,7.216449660063518e-16,3.852992877014934,1.6319801166286207e-16,1.6210679376720155e-16,3,3,0.0,True,True,
46,False full-span claim,fault,True,True,True,True,False,False,7.216449660063518e-16,8.881784197001252e-16,1.6319801166286207e-16,0.8164965809277261,1,3,0.0,True,True,
46,Signed permutation,benign,True,True,True,True,True,True,6.661338147750939e-16,8.881784197001252e-16,1.631165526555341e-16,1.5099829753585572e-16,3,3,0.0,True,False,
46,Reflection,benign,True,True,True,True,True,True,7.216449660063518e-16,8.881784197001252e-16,1.6319801166286207e-16,1.6210679376720155e-16,3,3,0.0,True,False,
46,Consistent unit change,benign,True,True,True,True,True,True,7.216449660063518e-16,8.881784197001252e-16,1.6319801166286207e-16,1.6210679376720155e-16,3,3,0.0,True,False,
46,No-op rewrite,benign,True,True,True,True,True,True,7.216449660063518e-16,8.881784197001252e-16,1.6319801166286207e-16,1.6210679376720155e-16,3,3,0.0,True,False,
46,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
47,Healthy reference,healthy,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,3.3306690738754696e-16,3.7898447055673605e-16,3,3,0.0,True,False,
47,Transposed synthesis,fault,True,False,False,False,True,False,2.9713827462949283,3.196586550731668,0.7141521365943518,0.6913663911102924,3,3,0.0,True,True,
47,Duplicate unit gain,fault,True,False,False,False,True,False,3.461445435384327,3.577040910394161,1.0000000000000004,1.0,3,3,0.0,True,True,
47,Dropped coordinate,fault,True,False,False,False,True,False,1.7147746841942113,2.398743264112066,0.5941781396776635,0.5773502691896257,3,3,0.0,True,True,
47,Untransported edit,fault,True,True,True,False,True,False,1.7763568394002505e-15,2.220446049250313e-15,1.820092395023909,1.594137228380438,3,3,0.0,True,True,
47,Stale basis map,fault,True,True,True,False,True,False,1.7763568394002505e-15,2.220446049250313e-15,0.9451106702109203,1.193555869484139,3,3,0.0,True,True,
47,Reversed edit sign,fault,True,True,True,False,True,False,1.7763568394002505e-15,2.220446049250313e-15,2.0,2.0,3,3,0.0,True,True,
47,Omitted action,fault,True,True,False,True,True,False,1.7763568394002505e-15,3.718131495690557,3.3306690738754696e-16,3.7898447055673605e-16,3,3,0.0,True,True,
47,Format-only zeros,fault,True,True,False,True,True,False,1.7763568394002505e-15,3.577040910394163,3.3306690738754696e-16,3.7898447055673605e-16,3,3,0.0,True,True,
47,False full-span claim,fault,True,True,True,True,False,False,1.7763568394002505e-15,2.220446049250313e-15,3.3306690738754696e-16,0.8164965809277261,1,3,0.0,True,True,
47,Signed permutation,benign,True,True,True,True,True,True,1.3322676295501878e-15,2.220446049250313e-15,3.3306690738754696e-16,3.656681362035461e-16,3,3,0.0,True,False,
47,Reflection,benign,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,3.3306690738754696e-16,3.7898447055673605e-16,3,3,0.0,True,False,
47,Consistent unit change,benign,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,3.3306690738754696e-16,3.7898447055673605e-16,3,3,0.0,True,False,
47,No-op rewrite,benign,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,3.3306690738754696e-16,3.7898447055673605e-16,3,3,0.0,True,False,
47,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
48,Healthy reference,healthy,True,True,True,True,True,True,8.881784197001252e-16,1.7763568394002505e-15,2.220446049250313e-16,2.7983662414501356e-16,3,3,0.0,True,False,
48,Transposed synthesis,fault,True,False,False,False,True,False,4.079117438180547,5.505125385963781,0.935211203990522,1.1848898103005285,3,3,0.0,True,True,
48,Duplicate unit gain,fault,True,False,False,False,True,False,3.7477918951076803,3.903487369812817,1.0000000000000004,1.0000000000000002,3,3,0.0,True,True,
48,Dropped coordinate,fault,True,False,False,False,True,False,2.67415122122445,2.985862947929622,0.7418942849816623,0.5773502691896257,3,3,0.0,True,True,
48,Untransported edit,fault,True,True,True,False,True,False,8.881784197001252e-16,1.7763568394002505e-15,1.0852942276970312,1.3225615501416697,3,3,0.0,True,True,
48,Stale basis map,fault,True,True,True,False,True,False,8.881784197001252e-16,1.7763568394002505e-15,1.5169155369283605,1.1897971326731067,3,3,0.0,True,True,
48,Reversed edit sign,fault,True,True,True,False,True,False,8.881784197001252e-16,1.7763568394002505e-15,2.0,2.0,3,3,0.0,True,True,
48,Omitted action,fault,True,True,False,True,True,False,8.881784197001252e-16,3.336639562897412,2.220446049250313e-16,2.7983662414501356e-16,3,3,0.0,True,True,
48,Format-only zeros,fault,True,True,False,True,True,False,8.881784197001252e-16,3.903487369812816,2.220446049250313e-16,2.7983662414501356e-16,3,3,0.0,True,True,
48,False full-span claim,fault,True,True,True,True,False,False,8.881784197001252e-16,1.7763568394002505e-15,2.0507995209244458e-16,0.8164965809277261,1,3,0.0,True,True,
48,Signed permutation,benign,True,True,True,True,True,True,8.881784197001252e-16,1.7763568394002505e-15,2.220446049250313e-16,2.4827781664157237e-16,3,3,0.0,True,False,
48,Reflection,benign,True,True,True,True,True,True,8.881784197001252e-16,1.7763568394002505e-15,2.220446049250313e-16,2.7983662414501356e-16,3,3,0.0,True,False,
48,Consistent unit change,benign,True,True,True,True,True,True,8.881784197001252e-16,1.7763568394002505e-15,2.220446049250313e-16,2.7983662414501356e-16,3,3,0.0,True,False,
48,No-op rewrite,benign,True,True,True,True,True,True,8.881784197001252e-16,1.7763568394002505e-15,2.220446049250313e-16,2.7983662414501356e-16,3,3,0.0,True,False,
48,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
49,Healthy reference,healthy,True,True,True,True,True,True,2.220446049250313e-15,1.7763568394002505e-15,4.440892098500626e-16,4.462011739736198e-16,3,3,0.0,True,False,
49,Transposed synthesis,fault,True,False,False,False,True,False,5.804175975930308,7.830106768865969,1.8514692877602732,1.5714248491675642,3,3,0.0,True,True,
49,Duplicate unit gain,fault,True,False,False,False,True,False,3.26217078989653,4.689854204065767,1.0000000000000009,1.0000000000000002,3,3,0.0,True,True,
49,Dropped coordinate,fault,True,False,False,False,True,False,2.7882104405144412,2.993335512940243,0.8233130403928421,0.5773502691896258,3,3,0.0,True,True,
49,Untransported edit,fault,True,True,True,False,True,False,2.220446049250313e-15,1.7763568394002505e-15,1.9130238408723006,1.7404979980822897,3,3,0.0,True,True,
49,Stale basis map,fault,True,True,True,False,True,False,2.220446049250313e-15,1.7763568394002505e-15,1.6983425278256008,1.6177185594836494,3,3,0.0,True,True,
49,Reversed edit sign,fault,True,True,True,False,True,False,2.220446049250313e-15,1.7763568394002505e-15,2.0000000000000004,2.0000000000000004,3,3,0.0,True,True,
49,Omitted action,fault,True,True,False,True,True,False,2.220446049250313e-15,2.896527458698928,4.440892098500626e-16,4.462011739736198e-16,3,3,0.0,True,True,
49,Format-only zeros,fault,True,True,False,True,True,False,2.220446049250313e-15,4.689854204065767,4.440892098500626e-16,4.462011739736198e-16,3,3,0.0,True,True,
49,False full-span claim,fault,True,True,True,True,False,False,2.220446049250313e-15,1.7763568394002505e-15,4.440892098500626e-16,0.8164965809277261,1,3,0.0,True,True,
49,Signed permutation,benign,True,True,True,True,True,True,2.220446049250313e-15,1.7763568394002505e-15,4.440892098500626e-16,4.413030726204136e-16,3,3,0.0,True,False,
49,Reflection,benign,True,True,True,True,True,True,2.220446049250313e-15,1.7763568394002505e-15,4.440892098500626e-16,4.462011739736198e-16,3,3,0.0,True,False,
49,Consistent unit change,benign,True,True,True,True,True,True,2.220446049250313e-15,1.7763568394002505e-15,4.440892098500626e-16,4.462011739736198e-16,3,3,0.0,True,False,
49,No-op rewrite,benign,True,True,True,True,True,True,2.220446049250313e-15,1.7763568394002505e-15,4.440892098500626e-16,4.462011739736198e-16,3,3,0.0,True,False,
49,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
50,Healthy reference,healthy,True,True,True,True,True,True,6.661338147750939e-16,1.3322676295501878e-15,1.1366820526959924e-16,1.596416541788389e-16,3,3,0.0,True,False,
50,Transposed synthesis,fault,True,False,False,False,True,False,2.8088177890887276,3.5663694227020386,0.7278335757198067,0.8667154955705991,3,3,0.0,True,True,
50,Duplicate unit gain,fault,True,False,False,False,True,False,2.9092985912122007,3.805359420033472,1.0,0.9999999999999999,3,3,0.0,True,True,
50,Dropped coordinate,fault,True,False,False,False,True,False,2.334436906704439,3.2106699266305068,0.8612463731112225,0.5773502691896257,3,3,0.0,True,True,
50,Untransported edit,fault,True,True,True,False,True,False,6.661338147750939e-16,1.3322676295501878e-15,1.276363460290541,1.5695123450697366,3,3,0.0,True,True,
50,Stale basis map,fault,True,True,True,False,True,False,6.661338147750939e-16,1.3322676295501878e-15,1.9675322144852627,1.628285812378141,3,3,0.0,True,True,
50,Reversed edit sign,fault,True,True,True,False,True,False,6.661338147750939e-16,1.3322676295501878e-15,2.0,2.0,3,3,0.0,True,True,
50,Omitted action,fault,True,True,False,True,True,False,6.661338147750939e-16,2.9434788257528863,1.1366820526959924e-16,1.596416541788389e-16,3,3,0.0,True,True,
50,Format-only zeros,fault,True,True,False,True,True,False,6.661338147750939e-16,3.805359420033472,1.1366820526959924e-16,1.596416541788389e-16,3,3,0.0,True,True,
50,False full-span claim,fault,True,True,True,True,False,False,6.661338147750939e-16,1.3322676295501878e-15,1.1366820526959924e-16,0.8164965809277261,1,3,0.0,True,True,
50,Signed permutation,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,1.2195493211970043e-16,1.4089206556775723e-16,3,3,0.0,True,False,
50,Reflection,benign,True,True,True,True,True,True,6.661338147750939e-16,1.3322676295501878e-15,1.1366820526959924e-16,1.596416541788389e-16,3,3,0.0,True,False,
50,Consistent unit change,benign,True,True,True,True,True,True,6.661338147750939e-16,1.3322676295501878e-15,1.1366820526959924e-16,1.596416541788389e-16,3,3,0.0,True,False,
50,No-op rewrite,benign,True,True,True,True,True,True,6.661338147750939e-16,1.3322676295501878e-15,1.1366820526959924e-16,1.596416541788389e-16,3,3,0.0,True,False,
50,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
51,Healthy reference,healthy,True,True,True,True,True,True,8.881784197001252e-16,9.992007221626409e-16,1.1102230246251565e-16,1.048456655159521e-16,3,3,0.0,True,False,
51,Transposed synthesis,fault,True,False,False,False,True,False,3.6504087802666794,4.449239602655102,0.8766047517774073,0.9329617138455307,3,3,0.0,True,True,
51,Duplicate unit gain,fault,True,False,False,False,True,False,4.488354431651365,4.885919682057857,1.0,1.0,3,3,0.0,True,True,
51,Dropped coordinate,fault,True,False,False,False,True,False,2.8427838688790983,2.999274021146798,0.616409296595453,0.5773502691896257,3,3,0.0,True,True,
51,Untransported edit,fault,True,True,True,False,True,False,8.881784197001252e-16,9.992007221626409e-16,1.4238480694708295,1.2539391959816855,3,3,0.0,True,True,
51,Stale basis map,fault,True,True,True,False,True,False,8.881784197001252e-16,9.992007221626409e-16,1.9836638488477984,1.6314645091408395,3,3,0.0,True,True,
51,Reversed edit sign,fault,True,True,True,False,True,False,8.881784197001252e-16,9.992007221626409e-16,2.0,2.0,3,3,0.0,True,True,
51,Omitted action,fault,True,True,False,True,True,False,8.881784197001252e-16,2.9266462911396793,1.1102230246251565e-16,1.048456655159521e-16,3,3,0.0,True,True,
51,Format-only zeros,fault,True,True,False,True,True,False,8.881784197001252e-16,4.885919682057855,1.1102230246251565e-16,1.048456655159521e-16,3,3,0.0,True,True,
51,False full-span claim,fault,True,True,True,True,False,False,8.881784197001252e-16,9.992007221626409e-16,7.694720935202419e-17,0.8164965809277261,1,3,0.0,True,True,
51,Signed permutation,benign,True,True,True,True,True,True,4.440892098500626e-16,8.881784197001252e-16,1.1102230246251565e-16,9.052294931103054e-17,3,3,0.0,True,False,
51,Reflection,benign,True,True,True,True,True,True,8.881784197001252e-16,9.992007221626409e-16,1.1102230246251565e-16,1.048456655159521e-16,3,3,0.0,True,False,
51,Consistent unit change,benign,True,True,True,True,True,True,8.881784197001252e-16,9.992007221626409e-16,1.1102230246251565e-16,1.048456655159521e-16,3,3,0.0,True,False,
51,No-op rewrite,benign,True,True,True,True,True,True,8.881784197001252e-16,9.992007221626409e-16,1.1102230246251565e-16,1.048456655159521e-16,3,3,0.0,True,False,
51,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
52,Healthy reference,healthy,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,3.3306690738754696e-16,3.2065550524967175e-16,3,3,0.0,True,False,
52,Transposed synthesis,fault,True,False,False,False,True,False,2.9326743033268605,4.005192972792998,0.6555132181047343,0.7635275241200867,3,3,0.0,True,True,
52,Duplicate unit gain,fault,True,False,False,False,True,False,3.2638726611126327,3.8382619103345155,0.9999999999999996,0.9999999999999994,3,3,0.0,True,True,
52,Dropped coordinate,fault,True,False,False,False,True,False,3.2310042674794364,3.702982832689054,0.9926821836677552,0.5773502691896258,3,3,0.0,True,True,
52,Untransported edit,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.3322676295501878e-15,1.7948511691605098,1.5849120437832473,3,3,0.0,True,True,
52,Stale basis map,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.3322676295501878e-15,1.6013088271420184,1.3213734421859766,3,3,0.0,True,True,
52,Reversed edit sign,fault,True,True,True,False,True,False,1.3322676295501878e-15,1.3322676295501878e-15,1.9999999999999998,1.9999999999999998,3,3,0.0,True,True,
52,Omitted action,fault,True,True,False,True,True,False,1.3322676295501878e-15,2.7572270255398066,3.3306690738754696e-16,3.2065550524967175e-16,3,3,0.0,True,True,
52,Format-only zeros,fault,True,True,False,True,True,False,1.3322676295501878e-15,3.838261910334518,3.3306690738754696e-16,3.2065550524967175e-16,3,3,0.0,True,True,
52,False full-span claim,fault,True,True,True,True,False,False,1.3322676295501878e-15,1.3322676295501878e-15,3.3306690738754696e-16,0.8164965809277261,1,3,0.0,True,True,
52,Signed permutation,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,3.3306690738754696e-16,3.1749434142193156e-16,3,3,0.0,True,False,
52,Reflection,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,3.3306690738754696e-16,3.2065550524967175e-16,3,3,0.0,True,False,
52,Consistent unit change,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,3.3306690738754696e-16,3.2065550524967175e-16,3,3,0.0,True,False,
52,No-op rewrite,benign,True,True,True,True,True,True,1.3322676295501878e-15,1.3322676295501878e-15,3.3306690738754696e-16,3.2065550524967175e-16,3,3,0.0,True,False,
52,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
53,Healthy reference,healthy,True,True,True,True,True,True,5.551115123125783e-16,6.661338147750939e-16,1.3198892814268165e-16,1.1896617792730526e-16,3,3,0.0,True,False,
53,Transposed synthesis,fault,True,False,False,False,True,False,4.149923598230398,6.129303039725906,1.1882119611205733,1.2586931558490213,3,3,0.0,True,True,
53,Duplicate unit gain,fault,True,False,False,False,True,False,2.8343232612461513,4.2705676035734275,1.0,1.0,3,3,0.0,True,True,
53,Dropped coordinate,fault,True,False,False,False,True,False,1.7775169460702205,2.4688006128681517,0.4555370565038961,0.5773502691896258,3,3,0.0,True,True,
53,Untransported edit,fault,True,True,True,False,True,False,5.551115123125783e-16,6.661338147750939e-16,1.6061108940283195,1.3480402974500687,3,3,0.0,True,True,
53,Stale basis map,fault,True,True,True,False,True,False,5.551115123125783e-16,6.661338147750939e-16,1.6336166092585747,1.163605018018162,3,3,0.0,True,True,
53,Reversed edit sign,fault,True,True,True,False,True,False,5.551115123125783e-16,6.661338147750939e-16,2.0,2.0,3,3,0.0,True,True,
53,Omitted action,fault,True,True,False,True,True,False,5.551115123125783e-16,3.431865755497616,1.3198892814268165e-16,1.1896617792730526e-16,3,3,0.0,True,True,
53,Format-only zeros,fault,True,True,False,True,True,False,5.551115123125783e-16,4.2705676035734275,1.3198892814268165e-16,1.1896617792730526e-16,3,3,0.0,True,True,
53,False full-span claim,fault,True,True,True,True,False,False,5.551115123125783e-16,6.661338147750939e-16,1.3198892814268165e-16,0.8164965809277261,1,3,0.0,True,True,
53,Signed permutation,benign,True,True,True,True,True,True,4.440892098500626e-16,8.881784197001252e-16,2.220446049250313e-16,1.7458603203782056e-16,3,3,0.0,True,False,
53,Reflection,benign,True,True,True,True,True,True,5.551115123125783e-16,6.661338147750939e-16,1.3198892814268165e-16,1.1896617792730526e-16,3,3,0.0,True,False,
53,Consistent unit change,benign,True,True,True,True,True,True,5.551115123125783e-16,6.661338147750939e-16,1.3198892814268165e-16,1.1896617792730526e-16,3,3,0.0,True,False,
53,No-op rewrite,benign,True,True,True,True,True,True,5.551115123125783e-16,6.661338147750939e-16,1.3198892814268165e-16,1.1896617792730526e-16,3,3,0.0,True,False,
53,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
54,Healthy reference,healthy,True,True,True,True,True,True,3.1086244689504383e-15,3.552713678800501e-15,6.661338147750939e-16,5.49092712563601e-16,3,3,0.0,True,False,
54,Transposed synthesis,fault,True,False,False,False,True,False,4.276741602126228,5.256508362367385,0.9921958086221911,1.3018955724588248,3,3,0.0,True,True,
54,Duplicate unit gain,fault,True,False,False,False,True,False,3.2431840164324965,3.60373095751168,1.0000000000000013,1.0000000000000007,3,3,0.0,True,True,
54,Dropped coordinate,fault,True,False,False,False,True,False,2.4318786885574033,3.0987994282887157,0.9361872274178048,0.5773502691896257,3,3,0.0,True,True,
54,Untransported edit,fault,True,True,True,False,True,False,3.1086244689504383e-15,3.552713678800501e-15,1.2516849096165505,1.462261225961579,3,3,0.0,True,True,
54,Stale basis map,fault,True,True,True,False,True,False,3.1086244689504383e-15,3.552713678800501e-15,1.5745963356100687,1.6228524411563598,3,3,0.0,True,True,
54,Reversed edit sign,fault,True,True,True,False,True,False,3.1086244689504383e-15,3.552713678800501e-15,2.000000000000001,2.0000000000000004,3,3,0.0,True,True,
54,Omitted action,fault,True,True,False,True,True,False,3.1086244689504383e-15,3.600954300069785,6.661338147750939e-16,5.49092712563601e-16,3,3,0.0,True,True,
54,Format-only zeros,fault,True,True,False,True,True,False,3.1086244689504383e-15,3.6037309575116727,6.661338147750939e-16,5.49092712563601e-16,3,3,0.0,True,True,
54,False full-span claim,fault,True,True,True,True,False,False,3.1086244689504383e-15,3.552713678800501e-15,6.661338147750939e-16,0.8164965809277261,1,3,0.0,True,True,
54,Signed permutation,benign,True,True,True,True,True,True,3.552713678800501e-15,3.1086244689504383e-15,6.661338147750939e-16,5.448763452408936e-16,3,3,0.0,True,False,
54,Reflection,benign,True,True,True,True,True,True,3.1086244689504383e-15,3.552713678800501e-15,6.661338147750939e-16,5.49092712563601e-16,3,3,0.0,True,False,
54,Consistent unit change,benign,True,True,True,True,True,True,3.1086244689504383e-15,3.552713678800501e-15,6.661338147750939e-16,5.49092712563601e-16,3,3,0.0,True,False,
54,No-op rewrite,benign,True,True,True,True,True,True,3.1086244689504383e-15,3.552713678800501e-15,6.661338147750939e-16,5.49092712563601e-16,3,3,0.0,True,False,
54,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
55,Healthy reference,healthy,True,True,True,True,True,True,1.1102230246251565e-15,1.3322676295501878e-15,3.3306690738754696e-16,3.3794334933202203e-16,3,3,0.0,True,False,
55,Transposed synthesis,fault,True,False,False,False,True,False,3.941067231451534,5.111218036223717,0.9166166594464106,1.0427707575915897,3,3,0.0,True,True,
55,Duplicate unit gain,fault,True,False,False,False,True,False,3.9873207155543584,4.283866398588393,1.0,0.9999999999999998,3,3,0.0,True,True,
55,Dropped coordinate,fault,True,False,False,False,True,False,1.9587326174847957,2.171980167238787,0.4702293088024969,0.5773502691896258,3,3,0.0,True,True,
55,Untransported edit,fault,True,True,True,False,True,False,1.1102230246251565e-15,1.3322676295501878e-15,1.6593392288354718,1.53604195472697,3,3,0.0,True,True,
55,Stale basis map,fault,True,True,True,False,True,False,1.1102230246251565e-15,1.3322676295501878e-15,1.8430911654380842,1.8169471406931785,3,3,0.0,True,True,
55,Reversed edit sign,fault,True,True,True,False,True,False,1.1102230246251565e-15,1.3322676295501878e-15,2.0,1.9999999999999998,3,3,0.0,True,True,
55,Omitted action,fault,True,True,False,True,True,False,1.1102230246251565e-15,2.753868667374427,3.3306690738754696e-16,3.3794334933202203e-16,3,3,0.0,True,True,
55,Format-only zeros,fault,True,True,False,True,True,False,1.1102230246251565e-15,4.283866398588395,3.3306690738754696e-16,3.3794334933202203e-16,3,3,0.0,True,True,
55,False full-span claim,fault,True,True,True,True,False,False,1.1102230246251565e-15,1.3322676295501878e-15,2.1091986410348505e-16,0.8164965809277261,1,3,0.0,True,True,
55,Signed permutation,benign,True,True,True,True,True,True,1.1102230246251565e-15,1.7763568394002505e-15,2.220446049250313e-16,2.918771556712979e-16,3,3,0.0,True,False,
55,Reflection,benign,True,True,True,True,True,True,1.1102230246251565e-15,1.3322676295501878e-15,3.3306690738754696e-16,3.3794334933202203e-16,3,3,0.0,True,False,
55,Consistent unit change,benign,True,True,True,True,True,True,1.1102230246251565e-15,1.3322676295501878e-15,3.3306690738754696e-16,3.3794334933202203e-16,3,3,0.0,True,False,
55,No-op rewrite,benign,True,True,True,True,True,True,1.1102230246251565e-15,1.3322676295501878e-15,3.3306690738754696e-16,3.3794334933202203e-16,3,3,0.0,True,False,
55,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
56,Healthy reference,healthy,True,True,True,True,True,True,8.881784197001252e-16,1.1102230246251565e-15,1.8665237472086184e-16,2.2963194381731433e-16,3,3,0.0,True,False,
56,Transposed synthesis,fault,True,False,False,False,True,False,3.7755438484113224,4.293996286101703,0.9145318756162376,1.121594116990178,3,3,0.0,True,True,
56,Duplicate unit gain,fault,True,False,False,False,True,False,2.808971693792864,3.889108970586932,1.0,1.0,3,3,0.0,True,True,
56,Dropped coordinate,fault,True,False,False,False,True,False,2.9175425687645102,3.9324803184647164,0.8298149137081751,0.5773502691896258,3,3,0.0,True,True,
56,Untransported edit,fault,True,True,True,False,True,False,8.881784197001252e-16,1.1102230246251565e-15,1.4024672818599089,1.3029121424183925,3,3,0.0,True,True,
56,Stale basis map,fault,True,True,True,False,True,False,8.881784197001252e-16,1.1102230246251565e-15,1.4544113069113578,1.3952923917451072,3,3,0.0,True,True,
56,Reversed edit sign,fault,True,True,True,False,True,False,8.881784197001252e-16,1.1102230246251565e-15,2.0,2.0,3,3,0.0,True,True,
56,Omitted action,fault,True,True,False,True,True,False,8.881784197001252e-16,3.0538880113889397,1.8665237472086184e-16,2.2963194381731433e-16,3,3,0.0,True,True,
56,Format-only zeros,fault,True,True,False,True,True,False,8.881784197001252e-16,3.889108970586933,1.8665237472086184e-16,2.2963194381731433e-16,3,3,0.0,True,True,
56,False full-span claim,fault,True,True,True,True,False,False,8.881784197001252e-16,1.1102230246251565e-15,1.8665237472086184e-16,0.8164965809277261,1,3,0.0,True,True,
56,Signed permutation,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,1.7548508141527614e-16,2.0886886878207554e-16,3,3,0.0,True,False,
56,Reflection,benign,True,True,True,True,True,True,8.881784197001252e-16,1.1102230246251565e-15,1.8665237472086184e-16,2.2963194381731433e-16,3,3,0.0,True,False,
56,Consistent unit change,benign,True,True,True,True,True,True,8.881784197001252e-16,1.1102230246251565e-15,1.8665237472086184e-16,2.2963194381731433e-16,3,3,0.0,True,False,
56,No-op rewrite,benign,True,True,True,True,True,True,8.881784197001252e-16,1.1102230246251565e-15,1.8665237472086184e-16,2.2963194381731433e-16,3,3,0.0,True,False,
56,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
57,Healthy reference,healthy,True,True,True,True,True,True,9.992007221626409e-16,1.1102230246251565e-15,2.334391325933801e-16,2.86955656296286e-16,3,3,0.0,True,False,
57,Transposed synthesis,fault,True,False,False,False,True,False,3.3261540103092853,4.277444170972409,0.8489527124079195,1.0658519987040305,3,3,0.0,True,True,
57,Duplicate unit gain,fault,True,False,False,False,True,False,2.809923651824634,3.5358108371868853,1.0000000000000004,1.0000000000000002,3,3,0.0,True,True,
57,Dropped coordinate,fault,True,False,False,False,True,False,1.7398736742026775,3.0592937616898874,0.6193894608650283,0.5773502691896258,3,3,0.0,True,True,
57,Untransported edit,fault,True,True,True,False,True,False,9.992007221626409e-16,1.1102230246251565e-15,1.4079510142082792,1.2870545919317375,3,3,0.0,True,True,
57,Stale basis map,fault,True,True,True,False,True,False,9.992007221626409e-16,1.1102230246251565e-15,1.6444869935248276,1.6965332216754792,3,3,0.0,True,True,
57,Reversed edit sign,fault,True,True,True,False,True,False,9.992007221626409e-16,1.1102230246251565e-15,2.0,2.0,3,3,0.0,True,True,
57,Omitted action,fault,True,True,False,True,True,False,9.992007221626409e-16,3.7398771433537763,2.334391325933801e-16,2.86955656296286e-16,3,3,0.0,True,True,
57,Format-only zeros,fault,True,True,False,True,True,False,9.992007221626409e-16,3.5358108371868844,2.334391325933801e-16,2.86955656296286e-16,3,3,0.0,True,True,
57,False full-span claim,fault,True,True,True,True,False,False,9.992007221626409e-16,1.1102230246251565e-15,2.334391325933801e-16,0.8164965809277261,1,3,0.0,True,True,
57,Signed permutation,benign,True,True,True,True,True,True,9.992007221626409e-16,1.1102230246251565e-15,2.407061298384858e-16,3.0245870192076727e-16,3,3,0.0,True,False,
57,Reflection,benign,True,True,True,True,True,True,9.992007221626409e-16,1.1102230246251565e-15,2.334391325933801e-16,2.86955656296286e-16,3,3,0.0,True,False,
57,Consistent unit change,benign,True,True,True,True,True,True,9.992007221626409e-16,1.1102230246251565e-15,2.334391325933801e-16,2.86955656296286e-16,3,3,0.0,True,False,
57,No-op rewrite,benign,True,True,True,True,True,True,9.992007221626409e-16,1.1102230246251565e-15,2.334391325933801e-16,2.86955656296286e-16,3,3,0.0,True,False,
57,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
58,Healthy reference,healthy,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,5.551115123125783e-16,4.440989452381627e-16,3,3,0.0,True,False,
58,Transposed synthesis,fault,True,False,False,False,True,False,5.496609537671593,7.621007257955377,1.4457940570516061,1.3890939362313157,3,3,0.0,True,True,
58,Duplicate unit gain,fault,True,False,False,False,True,False,3.362588963941939,3.942482894716605,0.9999999999999998,0.9999999999999993,3,3,0.0,True,True,
58,Dropped coordinate,fault,True,False,False,False,True,False,2.2301161899244444,3.545039093619426,0.7170814080905894,0.5773502691896256,3,3,0.0,True,True,
58,Untransported edit,fault,True,True,True,False,True,False,1.7763568394002505e-15,2.220446049250313e-15,1.5242760094693015,1.4262977761052753,3,3,0.0,True,True,
58,Stale basis map,fault,True,True,True,False,True,False,1.7763568394002505e-15,2.220446049250313e-15,1.9289295921835097,1.6145022150918384,3,3,0.0,True,True,
58,Reversed edit sign,fault,True,True,True,False,True,False,1.7763568394002505e-15,2.220446049250313e-15,2.0,1.9999999999999998,3,3,0.0,True,True,
58,Omitted action,fault,True,True,False,True,True,False,1.7763568394002505e-15,3.628077961001716,5.551115123125783e-16,4.440989452381627e-16,3,3,0.0,True,True,
58,Format-only zeros,fault,True,True,False,True,True,False,1.7763568394002505e-15,3.9424828947166075,5.551115123125783e-16,4.440989452381627e-16,3,3,0.0,True,True,
58,False full-span claim,fault,True,True,True,True,False,False,1.7763568394002505e-15,2.220446049250313e-15,5.551115123125783e-16,0.8164965809277261,1,3,0.0,True,True,
58,Signed permutation,benign,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,4.440892098500626e-16,3.6712993911099796e-16,3,3,0.0,True,False,
58,Reflection,benign,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,5.551115123125783e-16,4.440989452381627e-16,3,3,0.0,True,False,
58,Consistent unit change,benign,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,5.551115123125783e-16,4.440989452381627e-16,3,3,0.0,True,False,
58,No-op rewrite,benign,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,5.551115123125783e-16,4.440989452381627e-16,3,3,0.0,True,False,
58,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
59,Healthy reference,healthy,True,True,True,True,True,True,1.3322676295501878e-15,2.220446049250313e-15,4.440892098500626e-16,2.69791742296496e-16,3,3,0.0,True,False,
59,Transposed synthesis,fault,True,False,False,False,True,False,2.602222363411163,2.539044109088479,0.5618280392843513,0.48250637419173864,3,3,0.0,True,True,
59,Duplicate unit gain,fault,True,False,False,False,True,False,4.049027103693392,4.039678425926174,1.0,0.9999999999999998,3,3,0.0,True,True,
59,Dropped coordinate,fault,True,False,False,False,True,False,3.0067328954335415,4.061967841156697,0.8733975837415707,0.5773502691896258,3,3,0.0,True,True,
59,Untransported edit,fault,True,True,True,False,True,False,1.3322676295501878e-15,2.220446049250313e-15,1.9764536831557022,1.1801972129574536,3,3,0.0,True,True,
59,Stale basis map,fault,True,True,True,False,True,False,1.3322676295501878e-15,2.220446049250313e-15,1.44980344130449,1.351033831303598,3,3,0.0,True,True,
59,Reversed edit sign,fault,True,True,True,False,True,False,1.3322676295501878e-15,2.220446049250313e-15,2.0,2.0,3,3,0.0,True,True,
59,Omitted action,fault,True,True,False,True,True,False,1.3322676295501878e-15,3.0904918674216835,4.440892098500626e-16,2.69791742296496e-16,3,3,0.0,True,True,
59,Format-only zeros,fault,True,True,False,True,True,False,1.3322676295501878e-15,4.039678425926172,4.440892098500626e-16,2.69791742296496e-16,3,3,0.0,True,True,
59,False full-span claim,fault,True,True,True,True,False,False,1.3322676295501878e-15,2.220446049250313e-15,1.1102230246251565e-16,0.8164965809277261,1,3,0.0,True,True,
59,Signed permutation,benign,True,True,True,True,True,True,1.3322676295501878e-15,2.220446049250313e-15,4.440892098500626e-16,2.7086550395966367e-16,3,3,0.0,True,False,
59,Reflection,benign,True,True,True,True,True,True,1.3322676295501878e-15,2.220446049250313e-15,4.440892098500626e-16,2.69791742296496e-16,3,3,0.0,True,False,
59,Consistent unit change,benign,True,True,True,True,True,True,1.3322676295501878e-15,2.220446049250313e-15,4.440892098500626e-16,2.69791742296496e-16,3,3,0.0,True,False,
59,No-op rewrite,benign,True,True,True,True,True,True,1.3322676295501878e-15,2.220446049250313e-15,4.440892098500626e-16,2.69791742296496e-16,3,3,0.0,True,False,
59,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
60,Healthy reference,healthy,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,6.661338147750939e-16,3.9682437904477884e-16,3,3,0.0,True,False,
60,Transposed synthesis,fault,True,False,False,False,True,False,0.36156860946287495,0.41441299218942007,0.11107077548509801,0.09235622226208522,3,3,0.0,True,True,
60,Duplicate unit gain,fault,True,False,False,False,True,False,3.5561145991001486,4.561178760838293,1.0000000000000013,1.0000000000000004,3,3,0.0,True,True,
60,Dropped coordinate,fault,True,False,False,False,True,False,2.7523277710248015,3.440541371897843,0.8895542719782769,0.5773502691896258,3,3,0.0,True,True,
60,Untransported edit,fault,True,True,True,False,True,False,1.7763568394002505e-15,2.220446049250313e-15,1.9316865146648106,1.1556242725107262,3,3,0.0,True,True,
60,Stale basis map,fault,True,True,True,False,True,False,1.7763568394002505e-15,2.220446049250313e-15,1.8958422838868227,1.631303203201919,3,3,0.0,True,True,
60,Reversed edit sign,fault,True,True,True,False,True,False,1.7763568394002505e-15,2.220446049250313e-15,2.000000000000001,2.0000000000000004,3,3,0.0,True,True,
60,Omitted action,fault,True,True,False,True,True,False,1.7763568394002505e-15,3.64009022053104,6.661338147750939e-16,3.9682437904477884e-16,3,3,0.0,True,True,
60,Format-only zeros,fault,True,True,False,True,True,False,1.7763568394002505e-15,4.5611787608382945,6.661338147750939e-16,3.9682437904477884e-16,3,3,0.0,True,True,
60,False full-span claim,fault,True,True,True,True,False,False,1.7763568394002505e-15,2.220446049250313e-15,1.1253167634713466e-16,0.8164965809277261,1,3,0.0,True,True,
60,Signed permutation,benign,True,True,True,True,True,True,2.220446049250313e-15,2.220446049250313e-15,6.661338147750939e-16,3.9531066303333563e-16,3,3,0.0,True,False,
60,Reflection,benign,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,6.661338147750939e-16,3.9682437904477884e-16,3,3,0.0,True,False,
60,Consistent unit change,benign,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,6.661338147750939e-16,3.9682437904477884e-16,3,3,0.0,True,False,
60,No-op rewrite,benign,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,6.661338147750939e-16,3.9682437904477884e-16,3,3,0.0,True,False,
60,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
61,Healthy reference,healthy,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,5.551115123125783e-16,3.608103114452888e-16,3,3,0.0,True,False,
61,Transposed synthesis,fault,True,False,False,False,True,False,5.958007332635417,6.86581254561828,1.6433799236253925,1.4959650737451489,3,3,0.0,True,True,
61,Duplicate unit gain,fault,True,False,False,False,True,False,3.6543330917299826,4.163935647116507,1.0,0.9999999999999997,3,3,0.0,True,True,
61,Dropped coordinate,fault,True,False,False,False,True,False,2.3996478268399457,4.359173205969228,0.9128910178249153,0.5773502691896258,3,3,0.0,True,True,
61,Untransported edit,fault,True,True,True,False,True,False,1.7763568394002505e-15,2.220446049250313e-15,1.9554533048898388,1.7892187451186254,3,3,0.0,True,True,
61,Stale basis map,fault,True,True,True,False,True,False,1.7763568394002505e-15,2.220446049250313e-15,0.9507626764355173,1.0119475685240122,3,3,0.0,True,True,
61,Reversed edit sign,fault,True,True,True,False,True,False,1.7763568394002505e-15,2.220446049250313e-15,2.0,2.0,3,3,0.0,True,True,
61,Omitted action,fault,True,True,False,True,True,False,1.7763568394002505e-15,3.098300266996393,5.551115123125783e-16,3.608103114452888e-16,3,3,0.0,True,True,
61,Format-only zeros,fault,True,True,False,True,True,False,1.7763568394002505e-15,4.163935647116507,5.551115123125783e-16,3.608103114452888e-16,3,3,0.0,True,True,
61,False full-span claim,fault,True,True,True,True,False,False,1.7763568394002505e-15,2.220446049250313e-15,5.551115123125783e-16,0.8164965809277261,1,3,0.0,True,True,
61,Signed permutation,benign,True,True,True,True,True,True,2.220446049250313e-15,2.220446049250313e-15,5.551115123125783e-16,3.6249180694230095e-16,3,3,0.0,True,False,
61,Reflection,benign,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,5.551115123125783e-16,3.608103114452888e-16,3,3,0.0,True,False,
61,Consistent unit change,benign,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,5.551115123125783e-16,3.608103114452888e-16,3,3,0.0,True,False,
61,No-op rewrite,benign,True,True,True,True,True,True,1.7763568394002505e-15,2.220446049250313e-15,5.551115123125783e-16,3.608103114452888e-16,3,3,0.0,True,False,
61,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
62,Healthy reference,healthy,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,3.3306690738754696e-16,2.241921764714275e-16,3,3,0.0,True,False,
62,Transposed synthesis,fault,True,False,False,False,True,False,4.684970383579646,5.855015877112555,1.5256420654634217,1.436084576173155,3,3,0.0,True,True,
62,Duplicate unit gain,fault,True,False,False,False,True,False,2.9296671446951676,3.815809533343255,0.9999999999999998,0.9999999999999998,3,3,0.0,True,True,
62,Dropped coordinate,fault,True,False,False,False,True,False,1.9592494412483306,2.183792778132456,0.5959768033546835,0.5773502691896258,3,3,0.0,True,True,
62,Untransported edit,fault,True,True,True,False,True,False,8.881784197001252e-16,8.881784197001252e-16,1.455902227175592,1.4028776479686516,3,3,0.0,True,True,
62,Stale basis map,fault,True,True,True,False,True,False,8.881784197001252e-16,8.881784197001252e-16,0.8900930222311193,1.0608954119009437,3,3,0.0,True,True,
62,Reversed edit sign,fault,True,True,True,False,True,False,8.881784197001252e-16,8.881784197001252e-16,2.0,2.0,3,3,0.0,True,True,
62,Omitted action,fault,True,True,False,True,True,False,8.881784197001252e-16,3.291259996517646,3.3306690738754696e-16,2.241921764714275e-16,3,3,0.0,True,True,
62,Format-only zeros,fault,True,True,False,True,True,False,8.881784197001252e-16,3.815809533343257,3.3306690738754696e-16,2.241921764714275e-16,3,3,0.0,True,True,
62,False full-span claim,fault,True,True,True,True,False,False,8.881784197001252e-16,8.881784197001252e-16,3.3306690738754696e-16,0.8164965809277261,1,3,0.0,True,True,
62,Signed permutation,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,3.3306690738754696e-16,2.3024382458042167e-16,3,3,0.0,True,False,
62,Reflection,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,3.3306690738754696e-16,2.241921764714275e-16,3,3,0.0,True,False,
62,Consistent unit change,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,3.3306690738754696e-16,2.241921764714275e-16,3,3,0.0,True,False,
62,No-op rewrite,benign,True,True,True,True,True,True,8.881784197001252e-16,8.881784197001252e-16,3.3306690738754696e-16,2.241921764714275e-16,3,3,0.0,True,False,
62,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control
63,Healthy reference,healthy,True,True,True,True,True,True,2.220446049250313e-15,2.220446049250313e-15,6.661338147750939e-16,4.560001690738572e-16,3,3,0.0,True,False,
63,Transposed synthesis,fault,True,False,False,False,True,False,4.1971362927605735,4.570733764216851,0.9593868463846317,1.1321512482099465,3,3,0.0,True,True,
63,Duplicate unit gain,fault,True,False,False,False,True,False,3.431695257469559,3.7268630469412534,1.0000000000000013,1.0000000000000004,3,3,0.0,True,True,
63,Dropped coordinate,fault,True,False,False,False,True,False,2.442322363265368,3.438526556607918,0.8822186074593104,0.5773502691896258,3,3,0.0,True,True,
63,Untransported edit,fault,True,True,True,False,True,False,2.220446049250313e-15,2.220446049250313e-15,1.3899530180333821,1.5146620323875988,3,3,0.0,True,True,
63,Stale basis map,fault,True,True,True,False,True,False,2.220446049250313e-15,2.220446049250313e-15,1.9294127412821807,1.6067863568438863,3,3,0.0,True,True,
63,Reversed edit sign,fault,True,True,True,False,True,False,2.220446049250313e-15,2.220446049250313e-15,2.000000000000001,2.0000000000000004,3,3,0.0,True,True,
63,Omitted action,fault,True,True,False,True,True,False,2.220446049250313e-15,3.5481762506108607,6.661338147750939e-16,4.560001690738572e-16,3,3,0.0,True,True,
63,Format-only zeros,fault,True,True,False,True,True,False,2.220446049250313e-15,3.7268630469412516,6.661338147750939e-16,4.560001690738572e-16,3,3,0.0,True,True,
63,False full-span claim,fault,True,True,True,True,False,False,2.220446049250313e-15,2.220446049250313e-15,6.661338147750939e-16,0.8164965809277261,1,3,0.0,True,True,
63,Signed permutation,benign,True,True,True,True,True,True,2.220446049250313e-15,2.6645352591003757e-15,6.661338147750939e-16,4.810053884813283e-16,3,3,0.0,True,False,
63,Reflection,benign,True,True,True,True,True,True,2.220446049250313e-15,2.220446049250313e-15,6.661338147750939e-16,4.560001690738572e-16,3,3,0.0,True,False,
63,Consistent unit change,benign,True,True,True,True,True,True,2.220446049250313e-15,2.220446049250313e-15,6.661338147750939e-16,4.560001690738572e-16,3,3,0.0,True,False,
63,No-op rewrite,benign,True,True,True,True,True,True,2.220446049250313e-15,2.220446049250313e-15,6.661338147750939e-16,4.560001690738572e-16,3,3,0.0,True,False,
63,Execution crash,crash,False,,,,,False,,,,,,3,,True,False,Deliberate execution-failure control

